Trumpeting M Dwarfs with CONCH-SHELL: a Catalog of Nearby Cool Host-Stars for Habitable ExopLanets and Life

We present an all-sky catalog of 2970 nearby ($d \lesssim 50$ pc), bright ($J< 9$) M- or late K-type dwarf stars, 86% of which have been confirmed by spectroscopy. This catalog will be useful for searches for Earth-size and possibly Earth-like planets by future space-based transit missions and ground-based infrared Doppler radial velocity surveys. Stars were selected from the SUPERBLINK proper motion catalog according to absolute magnitudes, spectra, or a combination of reduced proper motions and photometric colors. From our spectra we determined gravity-sensitive indices, and identified and removed 0.2% of these as interloping hotter or evolved stars. Thirteen percent of the stars exhibit H-alpha emission, an indication of stellar magnetic activity and possible youth. The mean metallicity is [Fe/H] = -0.07 with a standard deviation of 0.22 dex, similar to nearby solar-type stars. We determined stellar effective temperatures by least-squares fitting of spectra to model predictions calibrated by fits to stars with established bolometric temperatures, and estimated radii, luminosities, and masses using empirical relations. Six percent of stars with images from integral field spectra are resolved doubles. We inferred the planet population around M dwarfs using $Kepler$ data and applied this to our catalog to predict detections by future exoplanet surveys.

==> anc/Readme <==
  X/XXX     Catalog Of Nearby Cool Stars for Habitable Exoplanets (Gaidos+ 2014)
================================================================================
Trumpeting M Dwarfs with a Catalog of Nearby Cool Host-Stars for Habitable      
ExopLanets and Life (CONCH-SHELL)
     Gaidos E., Mann A.W., Lepine S., Buccino A., James D., Ansdell M., Petrucci
  R., Mauas P., Hilton E.J.
  <Mon. Not. R. Astron. Soc. (2014)>
================================================================================
ADC_Keywords:
 
Description:
  Table 2. CONCH-SHELL Catalog (Minimal)
  Table 3. CONCH-SHELL Catalog (Full)
 
File Summary:
--------------------------------------------------------------------------------
 Filename     Lrecl   Records    Explanations
--------------------------------------------------------------------------------
Readme           80         .    This file
table2.dat       89      2970    Table 2
table3.dat      386      2970    Table 3
--------------------------------------------------------------------------------
 
Byte-by-byte Description of file: table2.dat
--------------------------------------------------------------------------------
   Bytes Format  Units   Label    Explanations
--------------------------------------------------------------------------------
   1-16   A16    ---     Star     SUPERBLINK name
  18-19   I2     h       RAh      Right Ascension J2000 (hours)
  21-22   I2     min     RAm      Right Ascension J2000 (minutes)
  24-27   F4.1   s       RAs      Right Ascension J2000 (seconds)
  29      A1     ---     DE-      Declination J2000 (sign)
  30-31   I2     deg     DEd      Declination J2000 (degrees)
  33-34   I2     arcmin  DEm      Declination J2000 (minutes)
  36-37   I2     arcsec  DEs      Declination J2000 (seconds)
  39-43   F5.2   ---     V        V magnitude
  45-48   F4.2   ---     J        J magnitude
  50-54   F5.1   pc      d        Distance (pc)
  56      A1     ---     Class    Selection class (A-D)
  58-59   A2     ---     SpT      Spectral type (?? = uncertain)
  61-65   F5.2   ---     FeH      [Fe/H] (99.99 = unavailable)
  67-70   I4     K       Teff     Effective temperature
  72-76   F5.2   solRad  Rad      Radius (- if upper limit)
  78-83   F6.3   solLum  Lum      Luminosity (- if upper limit)
  85-89   F5.2   solMass Mass     Mass (- if upper limit)
--------------------------------------------------------------------------------
Byte-by-byte Description of file: table3.dat
--------------------------------------------------------------------------------
   Bytes Format  Units    Label    Explanations
--------------------------------------------------------------------------------
   1-16   A16    ---       Star     SUPERBLINK name
  18-23   I6     ---       HIP      Hipparcos number
  25-28   I4     ---       TYC1     Tycho number 1
  30-33   I4     ---       TYC2     Tycho number 2
  35      I1     ---       TYC3     Tycho number 3
  37-38   I2     h         RAh      Right Ascension J2000 (hours)
  40-41   I2     min       RAm      Right Ascension J2000 (minutes)
  43-46   F4.1   s         RAs      Right Ascension J2000 (seconds)
  48      A1     ---       DE-      Declination J2000 (sign)
  49-50   I2     deg       DEd      Declination J2000 (degrees)
  52-53   I2     arcmin    DEm      Declination J2000 (minutes)
  55-56   I2     arcsec    DEs      Declination J2000 (seconds)
  58-63   F6.4   arcsec    plx      Parallax
  65-70   F6.4   arcsec    plx_err  Eror in parallax
  72-75   A4     ---       plx_src  Source of the parallax (see note)
  77-82   F6.3   arcsec/yr pm_ra    Proper motion in RA (arcsec per yr)
  84-89   F6.3   arcsec/yr pm_dec   Proper motion in Dec (arcsec per yr)
  91-95   F5.2   ---       V        V magnitude
  97-101  A5     ---       V_src    Source of V magnitude
  103-108 F6.3   ---       B        APASS B magnitude
  110-115 F6.3   ---       B_err    Error in APASS B magnitude
  117-122 F6.3   ---       V        APASS V magnitude
  124-129 F6.3   ---       V_err    Error in APASS V magnitude
  131-136 F6.3   ---       g        APASS g-prime magnitude
  138-143 F6.3   ---       g_err    Error in APASS g-prime magnitude
  145-150 F6.3   ---       r        APASS r-prime magnitude
  152-157 F6.3   ---       r_err    Error in APASS r-prime magnitude
  159-164 F6.3   ---       i        APASS i-prime magnitude
  166-171 F6.3   ---       i_err    Error in APASS i-prime magnitude
  173-177 F5.3   ---       J        2MASS J magnitude
  179-183 F5.3   ---       J_err    Error in 2MASS J magnitude
  185-189 F5.3   ---       H        2MASS H magnitude
  191-195 F5.3   ---       H_err    Error in 2MASS H magnitude
  197-201 F5.3   ---       Ks       2MASS Ks magnitude
  203-207 F5.3   ---       Ks_err   Error in 2MASS Ks magnitude
  209     A1     ---       Class    Selection class (A-D)
  211-212 A2     ---       SpT      Spectral type (?? = uncertain)
  214     A1     ---       Mult     Multiplicity flag (see notes)
  216-220 F5.3   ---       TiO5     TiO5 index
  222-226 F5.3   ---       TiO5_err Error in TiO5 index
  228-232 F5.3   ---       CaH2     CaH2 index
  234-238 F5.3   ---       CaH2_err Error in CaH2 index
  240-244 F5.3   ---       CaH3     CaH3 index
  246-250 F5.3   ---       CaH3_err Error in CaH3 index
  252-257 F6.2   0.1nm     BaII     Ba II+ equivalent width
  259-264 F6.2   0.1nm     BaII_err Error in BaII+ equivalent width
  266-271 F6.3   0.1nm     NaI      Na I equivalent width
  273-278 F6.3   0.1nm     NaI_err  Error in Na I equivalent width
  280-285 F6.3   0.1nm     KI       K I equivalent width
  287-292 F6.3   0.1nm     KI_err   Error in K I equivalent width
  294-299 F6.2   0.1nm     Ha       H-alpha equivalent width
  301-306 F6.2   0.1nm     Ha_err   Error in H-alpha equivalent width
  308-312 F5.2   ---       FeH     [Fe/H] (99.99 = unavailable)
  314-318 F5.2   ---       FeH_err  Error in [Fe/H]
  320-323 I4     K         Teff     Effective temperature
  325-327 I3     K         Teff_err Error in effective temperature
  329-331 A3     ---       Teff_src Source of effective temperature (see note)
  333-337 F5.2   solRad    Rad      Radius (- if upper limit)
  339-342 F4.2   solRad    Rad_err  Error in radius
  344-349 F6.3   solLum    Lum      Luminosity (- if upper limit)
  351-356 F5.3   solLum    Lum_err  Error in luminosity
  358-362 F5.2   solMass   Mass     Mass (- if upper limit)
  364-367 F4.2   solMass   Mass_err Error in mass
  369-384 A16    ---       ID_2MASS 2MASS ID
  386-386 A16    ---       Flag     APASS confusion / 2MASS separation flag
--------------------------------------------------------------------------------
Note: dashes or zero entries with zero errors represent unavailable values
Note on Mult: S = single, M = multiple, E = elongated
Note on Teff_src: PHX = from PHOENIX model fit, V-J = from V-J color
Note on plx_src: Parallaxes are from the following references:
   Co05 = Costa at al. 2005 AJ 130, 337
   Co06 = Costa et al. 2006 AJ 132, 1234
   Di14 = Dittman et al. 2014 ApJ 784, 156
   Ga08 = Gatewood 2008 AJ 136, 452
   Ga09 = Gatewood & Coban 2009 AJ 137, 402
   Ha93 = Harrington et al. 1993 AJ 105, 1571
   He06 = Henry et al. 2006 AJ 132, 2360
   Ja05 = Jao et al. 2005 AJ 129, 1954
   Ja11 = Jao et al. 2011 AJ 141, 117
   Kh10 = Khrutskaya et al. 2010 AstL 36, 576
   MC99 = McCook et al. 1999 ApJS 121, 1
   My02 = Myers et al. 2002 SKY2000 Catalog
   Ri10 = Riedel et al 2010 AJ 140, 897
   Sm07 = Smart et al. 2007 A&A 464, 787
   VA95 = van Altena et al. 1995, Gen. Cat. Trig. Parall., 4th ed.
   VL07 = van Leuuwen 2007 A&A 474, 653 (Hipparcos)
Note on Flag: +1 = more than one APASS source within 2.5 arcsec
Note on Flag: +2 = nearest 2MASS source more than 1 arcsec away
 
================================================================================
(End)              Eric Gaidos [Univ. Hawaii]                       27-June-2014


==> anc/table2.dat <==
PM I00005-0533   00 00 34.8 -05 33 07 12.30 9.00   0.0 B M2 -0.04 3755  0.51  0.045  0.55
PM I00012+1358N  00 01 13.2 +13 58 30 10.61 7.80  35.1 A -- 99.99 3962  0.58  0.073  0.62
PM I00013+3416   00 01 24.0 +34 16 54 11.41 8.60  38.5 A M0 99.99 4157  0.63  0.107  0.67
PM I00014-1656   00 01 25.8 -16 56 54 10.85 8.02  32.1 A M0 -0.45 4021  0.60  0.082  0.64
PM I00021-6816E  00 02 09.3 -68 16 53 10.42 7.67  15.3 A -- 99.99 4008  0.59  0.080  0.63
PM I00033+0441   00 03 19.0 +04 41 12 12.13 8.83  29.2 A M1 -0.13 3745  0.51  0.044  0.54
PM I00046-4044   00 04 36.5 -40 44 02 12.85 8.60  13.0 A M4 99.99 3351  0.28  0.010  0.26
PM I00051+4547   00 05 10.9 +45 47 11 10.00 6.70  11.3 A M3 99.99 3728  0.50  0.042  0.53
PM I00054-3721   00 05 24.4 -37 21 26  8.62 5.33   4.3 A M2 99.99 3589  0.44  0.028  0.46
PM I00054-5002   00 05 25.0 -50 02 53 12.05 8.55   0.0 B M2 99.99 3571  0.43  0.026  0.44
PM I00063-6550   00 06 19.2 -65 50 25 12.22 8.48  16.7 A M3 99.99 3460  0.36  0.017  0.36
PM I00072-1036   00 07 14.1 -10 36 28 11.92 8.83   0.0 B M1  0.13 3884  0.56  0.062  0.60
PM I00077+6022   00 07 42.6 +60 22 54 13.41 8.91  14.6 A M4 99.99 3276  0.22  0.005  0.18
PM I00078+6736   00 07 50.8 +67 36 25 11.92 8.35   0.0 A M2 99.99 3640  0.46  0.033  0.49
PM I00081+4757   00 08 06.4 +47 57 02 12.81 8.52   0.0 A M4 99.99 3374  0.30  0.011  0.28
PM I00082-5705   00 08 17.4 -57 05 52 12.15 8.21   0.0 B M3 99.99 3405  0.32  0.013  0.31
PM I00084+1725   00 08 27.3 +17 25 27 10.88 7.81  21.7 A M1 -0.10 3800  0.53  0.050  0.57
PM I00088+2050   00 08 53.9 +20 50 25 13.58 8.87  14.8 A M5 99.99 3300  0.24  0.007  0.21
PM I00090-2707   00 09 04.4 -27 07 19 11.79 8.65  23.4 A M1 -0.38 3735  0.50  0.043  0.54
PM I00092-0408   00 09 13.5 -04 08 02 12.04 8.58   0.0 B M2  0.02 3703  0.49  0.039  0.52
PM I00092+2516W  00 09 13.9 +25 16 38 11.61 8.84  51.5 A -- 99.99 3994  0.59  0.078  0.63
PM I00093-2114   00 09 20.0 -21 14 41 12.23 8.76   0.0 B M2 -0.03 3643  0.46  0.033  0.49
PM I00110-0547   00 11 04.6 -05 47 02 10.91 7.98  25.5 A M0 -0.13 3796  0.53  0.050  0.56
PM I00110+0512   00 11 04.6 +05 12 31 11.65 8.53  43.0 A M1  0.21 3957  0.58  0.072  0.62
PM I00113+5837   00 11 21.8 +58 37 03 10.96 8.02   0.0 B K7 99.99 3883  0.56  0.062  0.60
PM I00118+2259   00 11 53.0 +22 59 04 13.03 8.86  16.6 A M4  0.21 3456  0.36  0.017  0.36
PM I00125+2142En 00 12 33.5 +21 42 48 11.81 8.84  27.9 A M0 -0.31 3863  0.55  0.059  0.59
PM I00131+7023   00 13 11.5 +70 23 52 11.16 8.26   0.0 A M2 99.99 3810  0.53  0.052  0.57
PM I00132+6919S  00 13 15.8 +69 19 36 12.58 8.56  20.0 A M3 99.99 3454  0.36  0.017  0.36
PM I00132+6919N  00 13 15.9 +69 19 37 12.58 8.56  20.0 A M3 99.99 3501  0.39  0.021  0.39
PM I00134-3649   00 13 29.1 -36 49 43 10.85 7.80  28.2 A -- 99.99 3828  0.54  0.054  0.58
PM I00136+8039   00 13 38.7 +80 39 56 11.16 7.76  19.6 A M2 99.99 3671  0.48  0.036  0.50
PM I00154-1608   00 15 28.1 -16 08 01 11.43 7.22   5.0 A M4 -0.47 3227 -0.19 -0.003 -0.14
PM I00156+7217   00 15 36.5 +72 17 00 12.41 8.84   0.0 A M3 99.99 3580  0.43  0.027  0.45
PM I00156+4735   00 15 39.0 +47 35 22 11.22 7.34   0.0 C -- 99.99 3459  0.36  0.017  0.36
PM I00157-6759   00 15 43.5 -67 59 36 12.57 8.80   0.0 B M3 99.99 3475  0.37  0.019  0.37
PM I00158+1333   00 15 49.2 +13 33 22 12.64 8.62  11.6 A M3 -0.28 3421  0.33  0.015  0.33
PM I00158-6759   00 15 51.5 -67 59 52 11.02 7.80   0.0 B -- 99.99 3748  0.51  0.044  0.54
PM I00160-4815   00 16 02.0 -48 15 39 11.56 7.97  22.8 A M3 99.99 3525  0.40  0.022  0.41
PM I00162+1951W  00 16 14.6 +19 51 37 11.86 7.88  16.3 A M4 99.99 3298  0.24  0.007  0.21
PM I00162+1951E  00 16 16.1 +19 51 50 13.25 8.89  16.3 A M4  0.25 3211 -0.19 -0.003 -0.14
PM I00166-5016   00 16 36.6 -50 16 08 12.46 8.97  22.2 A M2 99.99 3570  0.42  0.026  0.44
PM I00173+2910   00 17 20.3 +29 10 58 11.57 8.15  23.2 A M2  0.18 3736  0.50  0.043  0.54
PM I00176-0840   00 17 40.9 -08 40 56 11.09 8.10  34.6 A M0  0.04 3908  0.56  0.065  0.61
PM I00179+2057W  00 17 58.6 +20 57 18 12.11 8.69   0.0 A M1 99.99 3785  0.52  0.049  0.56
PM I00183+4401   00 18 22.9 +44 01 22  8.15 5.25   3.6 A M1 -0.29 3669  0.47  0.036  0.50
PM I00184+4401   00 18 25.9 +44 01 38 11.08 6.79   3.6 A M4 -0.17 3282  0.23  0.006  0.19
PM I00192-0303   00 19 12.4 -03 03 13 11.02 8.27  31.0 A -- 99.99 4007  0.59  0.080  0.63
PM I00201-1703   00 20 08.4 -17 03 40 11.76 8.55  23.2 A M1  0.16 3774  0.52  0.047  0.55
PM I00207+5936   00 20 47.7 +59 36 17 12.54 8.94   0.0 A M3 99.99 3557  0.42  0.025  0.43
PM I00209+1738   00 20 57.2 +17 38 15 11.32 8.37   0.0 A M0 -0.17 3849  0.55  0.057  0.58
PM I00213-4544   00 21 19.6 -45 44 47 10.47 7.41  17.1 A M1 99.99 3809  0.53  0.052  0.57
PM I00216-4605   00 21 37.3 -46 05 33 12.24 8.32  19.3 A M3 99.99 3512  0.39  0.021  0.40
PM I00218+3816   00 21 53.9 +38 16 29 12.93 8.95   0.0 A M4 99.99 3360  0.29  0.010  0.27
PM I00219-3124   00 21 56.0 -31 24 21 11.18 7.67  18.0 A M2  0.17 3600  0.44  0.029  0.46
PM I00224-7909   00 22 27.1 -79 09 59 11.71 8.45   0.0 B M2 99.99 3670  0.47  0.036  0.50
PM I00232+5445   00 23 15.0 +54 45 07 11.66 8.85   0.0 A K7 99.99 4026  0.60  0.083  0.64
PM I00233-5053   00 23 18.5 -50 53 37 11.92 8.26  19.7 A M3 99.99 3578  0.43  0.027  0.45
PM I00234+7711   00 23 28.8 +77 11 21 11.30 8.04  19.2 A M2 99.99 3625  0.45  0.031  0.48
PM I00235+2014   00 23 34.7 +20 14 28 10.84 8.14   0.0 B M0 -0.02 4041  0.60  0.086  0.64
PM I00236+7122   00 23 39.1 +71 22 59 11.70 8.97   0.0 B M0 99.99 3935  0.57  0.069  0.61
PM I00241-6211   00 24 09.0 -62 11 04 11.41 8.39  53.0 A M1 99.99 3805  0.53  0.051  0.57
PM I00244-1217W  00 24 25.2 -12 17 24 12.34 8.82   0.0 B M2  0.06 3686  0.48  0.038  0.51
PM I00244+3603   00 24 25.9 +36 03 53 12.03 8.89   0.0 A M1 -0.08 3782  0.52  0.048  0.56
PM I00250-3646   00 25 04.3 -36 46 17 12.53 8.65   0.0 B M2 99.99 3472  0.37  0.018  0.37
PM I00252-3242   00 25 17.3 -32 42 27 11.23 8.41   0.0 B M0  0.20 4026  0.60  0.083  0.64
PM I00268+7008   00 26 52.7 +70 08 32 10.59 7.41  16.5 A M1 99.99 3716  0.50  0.041  0.53
PM I00286-0639   00 28 39.5 -06 39 48 12.17 8.04  13.3 A ?? 99.99 3346  0.28  0.010  0.26
PM I00288+5022   00 28 54.0 +50 22 33 13.19 8.85  17.5 A M4 99.99 3180 -0.19 -0.003 -0.14
PM I00294+5729   00 29 25.2 +57 29 09 11.76 8.98   0.0 B M1 99.99 4178  0.63  0.111  0.67
PM I00313+3337   00 31 20.1 +33 37 37 11.60 8.75   0.0 A M0 99.99 4040  0.60  0.086  0.64
PM I00315-0552   00 31 35.4 -05 52 11 12.72 8.76   0.0 B M3 -0.07 3243  0.19  0.004  0.15
PM I00322-6305   00 32 15.4 -63 05 28  9.73 7.02  25.0 A K7 99.99 3834  0.54  0.055  0.58
PM I00324+6714   00 32 29.4 +67 14 08 10.45 6.84  10.1 A M3 99.99 3598  0.44  0.029  0.46
PM I00325+0729   00 32 34.8 +07 29 27 12.85 8.40   0.0 A M4  0.03 3385  0.31  0.012  0.30
PM I00330+4200   00 33 05.6 +42 00 05 11.04 8.31  35.3 A K7 99.99 4164  0.63  0.109  0.67
PM I00333+3650   00 33 20.5 +36 50 26 12.69 8.77   0.0 A M4 99.99 3291  0.23  0.006  0.20
PM I00341+6722   00 34 07.8 +67 22 15 11.79 8.61   0.0 B -- 99.99 3767  0.52  0.047  0.55
PM I00341+2523   00 34 08.5 +25 23 49 11.19 8.48   0.0 A M0 -0.08 4051  0.60  0.087  0.64
PM I00346-0225   00 34 39.0 -02 25 00 12.05 8.57   0.0 B M2  0.20 3755  0.51  0.045  0.55
PM I00356-1004   00 35 38.1 -10 04 18 11.91 8.33   0.0 B M2 -0.18 3670  0.47  0.036  0.50
PM I00358-0444   00 35 52.5 -04 44 20 12.14 8.97   0.0 B M1 -0.05 3787  0.52  0.049  0.56
PM I00358+5241S  00 35 53.3 +52 41 12 12.55 8.93  24.7 A M3 99.99 3503  0.39  0.021  0.40
PM I00360-0930   00 36 00.0 -09 30 56 11.30 8.54  33.8 A -- 99.99 3999  0.59  0.079  0.63
PM I00361+4530   00 36 08.5 +45 30 57 11.78 8.17  22.8 A M3 99.99 3558  0.42  0.025  0.43
PM I00374+5133   00 37 26.0 +51 33 07 11.55 8.43   0.0 A M1 99.99 4062  0.61  0.090  0.65
PM I00376+6821   00 37 41.7 +68 21 38 11.91 8.17   0.0 C -- 99.99 3525  0.40  0.022  0.41
PM I00382+5219   00 38 15.3 +52 19 55 10.57 7.71  23.7 A M0 99.99 3904  0.56  0.064  0.60
PM I00385+5127   00 38 33.9 +51 27 57 12.66 8.89   0.0 A M3 99.99 3518  0.40  0.022  0.41
PM I00389+3036   00 38 59.0 +30 36 58 11.11 7.45  12.5 A M3 99.99 3568  0.42  0.026  0.44
PM I00397+1039   00 39 42.2 +10 39 13 10.60 7.88  36.1 A M0 99.99 4025  0.60  0.083  0.64
PM I00399-4415   00 39 58.8 -44 15 11 11.48 8.23  24.0 A M2 99.99 3578  0.43  0.027  0.45
PM I00404-0008   00 40 26.4 -00 08 40 12.60 8.93   0.0 B M3  0.20 3447  0.35  0.016  0.35
PM I00414-1310   00 41 24.3 -13 10 19 10.83 8.02  36.3 A M0 -0.09 4020  0.60  0.082  0.64
PM I00414+3116   00 41 29.0 +31 16 08 11.74 8.97  57.0 A -- 99.99 3990  0.59  0.077  0.63
PM I00415-3337   00 41 30.5 -33 37 32 10.63 7.71  19.5 A M0 -0.36 3835  0.54  0.055  0.58
PM I00427+4349   00 42 47.8 +43 49 24 12.23 8.49   0.0 A M3  0.10 3559  0.42  0.025  0.44
PM I00428+3532   00 42 48.3 +35 32 55 10.47 7.16  23.3 A M1 99.99 3756  0.51  0.045  0.55
PM I00429+2239   00 42 56.8 +22 39 34 11.62 8.62  28.9 A M1 99.99 3925  0.57  0.067  0.61
PM I00434-4117   00 43 26.0 -41 17 33 13.05 8.57   0.0 B M5 99.99 3218 -0.19 -0.003 -0.14
PM I00436+2353   00 43 41.4 +23 53 07 11.04 8.27  45.4 A M0 -0.37 3981  0.59  0.076  0.63
PM I00442-3755   00 44 17.0 -37 55 21 11.70 8.91   0.0 B K7 99.99 3859  0.55  0.058  0.59
PM I00443+1237   00 44 19.3 +12 37 02 12.87 8.87   0.0 A M4  0.01 3378  0.30  0.012  0.29
PM I00446-1856   00 44 37.2 -18 56 48 10.84 7.98  31.4 A M0 -0.19 3860  0.55  0.058  0.59
PM I00450+6914   00 45 02.0 +69 14 15 12.30 8.65   0.0 D -- 99.99 3564  0.42  0.026  0.44
PM I00456+2603   00 45 37.8 +26 03 59 11.09 8.35  36.3 A M0 -0.07 4063  0.61  0.090  0.65
PM I00463+3522   00 46 21.8 +35 22 12 12.67 8.93   0.0 A M3 99.99 3501  0.39  0.021  0.39
PM I00468+1603   00 46 53.3 +16 03 02 12.07 8.36   0.0 A M2 99.99 3635  0.46  0.032  0.48
PM I00478+0601   00 47 48.5 +06 01 54 11.73 8.90  51.7 A M0  0.10 3959  0.58  0.073  0.62
PM I00482-0508   00 48 13.3 -05 08 07 12.15 8.77  23.8 A M2 -0.19 3673  0.48  0.036  0.51
PM I00483+7116   00 48 21.0 +71 16 11 11.12 8.26   0.0 A M1 99.99 4182  0.64  0.112  0.67
PM I00487+2701   00 48 45.5 +27 01 09 12.12 8.77   0.0 A M2 -0.04 3599  0.44  0.029  0.46
PM I00490-5008   00 49 01.7 -50 08 41 10.82 7.80  21.6 A M1 99.99 3820  0.54  0.053  0.57
PM I00494-6102   00 49 29.1 -61 02 32 12.20 8.63  20.6 A M3 99.99 3525  0.40  0.022  0.41
PM I00505+2449E  00 50 33.2 +24 49 00 12.15 7.95  11.8 A M4 -0.17 3265  0.21  0.005  0.17
PM I00511+2234   00 51 10.7 +22 34 45 11.71 8.26   0.0 A M2 -0.15 3700  0.49  0.039  0.52
PM I00514+5818   00 51 29.8 +58 18 07 10.75 7.83  18.5 A M1 99.99 3833  0.54  0.055  0.58
PM I00520+2034   00 52 00.1 +20 34 58 11.62 8.49  31.9 A M1 99.99 3768  0.52  0.047  0.55
PM I00521+0648   00 52 09.4 +06 48 10 11.91 8.94  27.5 A M0 -0.30 3854  0.55  0.057  0.59
PM I00532+1903   00 53 13.0 +19 03 26 12.49 8.79   0.0 A M3 -0.04 3618  0.45  0.031  0.47
PM I00533-4114N  00 53 23.9 -41 14 18 12.00 8.93  24.0 A M1 99.99 3671  0.48  0.036  0.50
PM I00538+4556   00 53 53.3 +45 56 40 11.21 8.31  26.8 A M0 99.99 3958  0.58  0.072  0.62
PM I00554-5149   00 55 25.4 -51 49 57 12.43 8.99  35.7 A M2 99.99 3616  0.45  0.031  0.47
PM I00568-1135   00 56 50.4 -11 35 19 11.21 8.23  24.8 A M0 -0.33 3813  0.53  0.052  0.57
PM I00570+4505   00 57 02.7 +45 05 09 12.04 8.10   0.0 A M4 99.99 3403  0.32  0.013  0.31
PM I00572-6415   00 57 12.5 -64 15 24 12.44 8.40   0.0 B M4 99.99 3507  0.39  0.021  0.40
PM I00572-5135   00 57 16.3 -51 35 04 10.86 8.16  29.1 A K7 99.99 3837  0.54  0.055  0.58
PM I00577+0551   00 57 44.6 +05 51 20 10.38 7.48   0.0 A M0 -0.35 3876  0.55  0.060  0.59
PM I00584-2751   00 58 27.9 -27 51 25 11.81 7.76  12.4 A M3  0.15 3472  0.37  0.018  0.37
PM I01007+2356   01 00 46.7 +23 56 54 11.40 8.69   0.0 B M0 -0.04 4046  0.60  0.087  0.64
PM I01009-7904   01 00 56.1 -79 04 25 12.49 8.80   0.0 B M3 99.99 3560  0.42  0.025  0.44
PM I01013+6121   01 01 20.0 +61 21 56 10.91 7.27   0.0 A M2 99.99 3474  0.37  0.018  0.37
PM I01024-2136W  01 02 27.4 -21 36 34 10.88 7.91  31.1 A K7  0.12 3981  0.59  0.076  0.63
PM I01025+7140   01 02 32.2 +71 40 47 10.02 6.30   8.2 A M4 99.99 3475  0.37  0.019  0.37
PM I01026+6220   01 02 38.9 +62 20 42  9.61 6.23  10.0 A M2 99.99 3740  0.50  0.043  0.54
PM I01028+4702   01 02 52.7 +47 02 49 11.00 8.25  41.8 A -- 99.99 3999  0.59  0.079  0.63
PM I01032+2005S  01 03 14.2 +20 05 52 11.39 7.67  16.2 A M3 99.99 3553  0.42  0.025  0.43
PM I01033+6221   01 03 19.8 +62 21 55 13.32 8.61  10.5 A M5  0.22 3094 -0.19 -0.003 -0.14
PM I01033-1348   01 03 21.0 -13 48 23 12.06 8.14   0.0 C -- 99.99 3440  0.35  0.016  0.34
PM I01033-1347   01 03 21.2 -13 47 58 11.79 7.98   0.0 C M3 -0.13 3648  0.46  0.034  0.49
PM I01036+4051   01 03 40.1 +40 51 29 11.02 8.13  29.9 A M1 99.99 3914  0.57  0.066  0.61
PM I01041+1051E  01 04 11.0 +10 51 36 12.08 8.92   0.0 A M0 -0.05 3739  0.50  0.043  0.54
PM I01044-3827   01 04 28.9 -38 27 48 12.95 8.99   0.0 B M3 99.99 3472  0.37  0.018  0.37
PM I01065+1152   01 06 34.8 +11 52 10 11.70 8.98   0.0 B M0  0.07 4002  0.59  0.079  0.63
PM I01066+1516   01 06 41.5 +15 16 22 11.48 8.01  22.1 A M2  0.07 3807  0.53  0.051  0.57
PM I01071-1935   01 07 11.9 -19 35 36 11.54 8.15   0.0 B M1  0.07 3724  0.50  0.042  0.53
PM I01072-3225   01 07 13.6 -32 25 46 10.76 7.89  27.9 A M0 -0.06 3951  0.58  0.071  0.62
PM I01078+1252   01 07 52.2 +12 52 51 12.27 8.79   0.0 A M2 99.99 3709  0.49  0.040  0.52
PM I01092-2441   01 09 12.5 -24 41 20 12.29 8.45  22.6 A M3 -0.06 3614  0.45  0.030  0.47
PM I01096-0710   01 09 38.8 -07 10 49 11.45 7.96  37.7 C M2  0.01 3831  0.54  0.054  0.58
PM I01102-1151   01 10 17.5 -11 51 17 12.73 8.62   0.0 B M4  0.20 3467  0.36  0.018  0.37
PM I01103-6726   01 10 22.9 -67 26 41  9.81 6.00   8.2 A M4 99.99 3481  0.37  0.019  0.38
PM I01116+1205W  01 11 36.7 +12 05 06 12.36 8.91   0.0 A M2 -0.22 3567  0.42  0.026  0.44
PM I01119+0455   01 11 55.6 +04 55 05 12.94 8.80  15.9 A M3 -0.14 3366  0.29  0.011  0.28
PM I01125-1659   01 12 30.6 -16 59 56 11.96 7.26   3.7 A M5 99.99 3062 -0.19 -0.003 -0.14
PM I01133+5855   01 13 19.8 +58 55 22 11.78 8.41   0.0 A M2 99.99 3759  0.51  0.046  0.55
PM I01145-5356   01 14 34.2 -53 56 31 11.13 7.80  16.6 A -- 99.99 3703  0.49  0.039  0.52
PM I01148+2519   01 14 49.4 +25 19 00 11.72 8.83   0.0 A M3 99.99 3715  0.49  0.041  0.53
PM I01161+6009   01 16 10.1 +60 09 12 11.45 8.33   0.0 A M1 99.99 3862  0.55  0.059  0.59
PM I01166+2519   01 16 39.4 +25 19 53 10.19 7.46  23.6 A M0 99.99 4157  0.63  0.107  0.67
PM I01172-3542   01 17 15.4 -35 42 57 11.36 7.84  16.2 A M2 99.99 3579  0.43  0.027  0.45
PM I01172-1315   01 17 15.7 -13 15 47 10.87 7.76  23.4 A M1  0.11 3829  0.54  0.054  0.58
PM I01178+2840   01 17 50.6 +28 40 13 11.57 8.32  26.7 A M1 99.99 3610  0.45  0.030  0.47
PM I01178+0528   01 17 53.3 +05 28 26 10.87 7.84  20.5 A M1 -0.29 3834  0.54  0.055  0.58
PM I01179-4809   01 17 59.4 -48 09 01 11.67 8.68  35.1 A M0 99.99 3763  0.51  0.046  0.55
PM I01182-1253   01 18 16.0 -12 53 59 11.85 8.36  22.1 A M2  0.01 3719  0.50  0.041  0.53
PM I01186-0052S  01 18 40.2 -00 52 27 10.82 8.01  26.5 A K7 -0.14 3935  0.57  0.069  0.61
PM I01214+2419   01 21 29.4 +24 19 50 10.81 7.89  25.9 A K7 99.99 3958  0.58  0.072  0.62
PM I01215-4139   01 21 34.6 -41 39 23 10.23 7.36  16.7 A M0 99.99 3913  0.57  0.066  0.61
PM I01217-4642   01 21 45.4 -46 42 51 11.47 8.17  22.4 A M1 99.99 3655  0.47  0.034  0.50
PM I01220-3337   01 22 04.4 -33 37 03 11.11 8.31   0.0 B K7 -0.03 3970  0.58  0.074  0.62
PM I01221+2209   01 22 10.3 +22 09 02 13.02 8.41   0.0 A -- 99.99 3173 -0.19 -0.003 -0.14
PM I01226+1245N  01 22 36.8 +12 45 08 11.75 8.68  46.5 A M0  0.08 3935  0.57  0.069  0.61
PM I01230-1257W  01 23 00.6 -12 57 30 10.44 7.49  30.5 A M0  0.47 4041  0.60  0.086  0.64
PM I01234-3045   01 23 24.8 -30 45 34 11.75 8.62   0.0 B M1 -0.37 3730  0.50  0.042  0.53
PM I01243-4408   01 24 22.1 -44 08 10 12.15 8.93  33.9 A -- 99.99 3750  0.51  0.045  0.54
PM I01246+5248   01 24 37.5 +52 48 04 10.89 8.18   0.0 B K7 99.99 4040  0.60  0.086  0.64
PM I01247-1540   01 24 42.5 -15 40 45 11.58 8.11   0.0 B M2 -0.21 3696  0.49  0.039  0.52
PM I01250-3251   01 25 01.8 -32 51 04  9.85 7.07  25.1 A M0 -0.10 3979  0.59  0.076  0.63
PM I01256+0945   01 25 36.7 +09 45 24 13.24 8.95  15.4 A M4  0.13 3265  0.21  0.005  0.17
PM I01266+1122S  01 26 41.2 +11 22 53 11.78 8.91  91.7 A M0 -0.07 3994  0.59  0.078  0.63
PM I01266+1122N  01 26 41.2 +11 22 54 11.78 8.91  91.7 A M0 -0.07 3973  0.58  0.075  0.62
PM I01300-2545   01 30 05.1 -25 45 08 11.77 8.66   0.0 B M1 -0.08 3834  0.54  0.055  0.58
PM I01324-2154   01 32 26.2 -21 54 18 11.23 7.98  17.9 A M1 -0.53 3641  0.46  0.033  0.49
PM I01327+2059   01 32 44.3 +20 59 15 12.29 8.82   0.0 A M3 99.99 3572  0.43  0.027  0.44
PM I01332-5141   01 33 17.3 -51 41 39 12.17 8.80  45.6 A M2 99.99 3619  0.45  0.031  0.47
PM I01339-1738   01 33 58.0 -17 38 23 13.08 8.84   0.0 B M4 99.99 3219 -0.19 -0.003 -0.14
PM I01352-0712   01 35 13.9 -07 12 51 13.43 8.96   0.0 B M4 -0.13 3324  0.26  0.008  0.24
PM I01356-2003   01 35 39.9 -20 03 42 12.42 8.99   0.0 B M2  0.08 3706  0.49  0.040  0.52
PM I01373-4911   01 37 20.8 -49 11 44 10.47 7.50  22.5 A M1 99.99 3909  0.57  0.065  0.61
PM I01373+6105   01 37 21.4 +61 05 28 12.04 8.66   0.0 A M3 99.99 3665  0.47  0.035  0.50
PM I01383+5713   01 38 21.6 +57 13 57 12.08 8.23   0.0 A M4 99.99 3440  0.35  0.016  0.34
PM I01384+0039   01 38 29.9 +00 39 05 11.62 8.19  20.2 A M2  0.11 3679  0.48  0.037  0.51
PM I01387-4514N  01 38 43.5 -45 14 31 10.44 7.50   0.0 B M0 99.99 3756  0.51  0.045  0.55
PM I01387-4514S  01 38 43.9 -45 14 46 10.82 7.66   0.0 B -- 99.99 3776  0.52  0.048  0.56
PM I01396-5927   01 39 39.8 -59 27 56 11.23 8.51   0.0 B -- 99.99 4025  0.60  0.083  0.64
PM I01400-1354   01 40 04.8 -13 54 40 12.00 8.78  34.9 A M1 -0.17 3758  0.51  0.045  0.55
PM I01410-4338   01 41 03.6 -43 38 10 11.76 8.81  41.8 A M0 99.99 3810  0.53  0.052  0.57
PM I01426+6146   01 42 40.5 +61 46 47 11.47 8.31   0.0 B ?? 99.99 3775  0.52  0.048  0.56
PM I01428-2553   01 42 49.3 -25 53 24 11.74 8.52  43.8 A M1 99.99 3678  0.48  0.037  0.51
PM I01429-4212   01 42 55.8 -42 12 12 11.28 8.24  23.4 A M1 99.99 3781  0.52  0.048  0.56
PM I01430-3840   01 43 03.3 -38 40 07 11.62 8.52   0.0 B M1 99.99 3787  0.52  0.049  0.56
PM I01432+2750   01 43 16.0 +27 50 31 10.47 7.48  21.2 A -- 99.99 3859  0.55  0.058  0.59
PM I01433+0419   01 43 20.2 +04 19 17 10.96 7.37  11.4 A -- 99.99 3592  0.44  0.028  0.46
PM I01435+6457   01 43 30.4 +64 57 56 13.85 8.35   0.0 D -- 99.99 3000 -0.19 -0.003 -0.14
PM I01435-2410   01 43 34.7 -24 10 05  9.64 6.93   0.0 B -- 99.99 4037  0.60  0.085  0.64
PM I01437-0602   01 43 45.1 -06 02 40 13.01 8.77   0.0 C M4 -0.12 3346  0.28  0.010  0.26
PM I01439-0654   01 43 58.6 -06 54 49 12.60 8.78   0.0 B M3 -0.11 3430  0.34  0.015  0.34
PM I01453+4632   01 45 18.2 +46 32 07 11.60 8.06  25.5 A M2 99.99 3521  0.40  0.022  0.41
PM I01453-3957   01 45 21.3 -39 57 20 11.48 8.43  29.6 A M1 99.99 3764  0.51  0.046  0.55
PM I01477-4836   01 47 42.6 -48 36 05 12.47 8.25   0.0 B M4 99.99 3372  0.30  0.011  0.28
PM I01480+2532   01 48 03.1 +25 32 09 11.46 8.73   0.0 B M0 99.99 4120  0.62  0.100  0.66
PM I01480+2112   01 48 04.0 +21 12 24 12.19 8.51  20.4 A M3 -0.06 3582  0.43  0.027  0.45
PM I01484-7058   01 48 26.0 -70 58 29 12.41 8.81   0.0 B M3 99.99 3537  0.41  0.024  0.42
PM I01484-5658   01 48 26.2 -56 58 41 11.81 8.22   0.0 B M2 99.99 3556  0.42  0.025  0.43
PM I01486+3306   01 48 40.6 +33 06 07 12.55 8.99  30.4 A M0 99.99 3603  0.44  0.029  0.46
PM I01488+4747   01 48 53.7 +47 47 47 11.92 8.85   0.0 A M1 99.99 3916  0.57  0.066  0.61
PM I01504+1817S  01 50 28.1 +18 17 46 10.87 8.06   0.0 B M0 -0.02 3940  0.57  0.070  0.61
PM I01509-0937   01 50 56.5 -09 37 03 11.41 8.56   0.0 B M0  0.23 3827  0.54  0.054  0.58
PM I01518-1048   01 51 48.7 -10 48 12 11.87 8.38  16.6 A M2 -0.30 3580  0.43  0.027  0.45
PM I01518+6426   01 51 51.1 +64 26 05 11.51 7.84   0.0 A M3 99.99 3584  0.43  0.028  0.45
PM I01528-2226   01 52 49.2 -22 26 05  8.97 6.06  11.0 A M0 -0.02 3802  0.53  0.051  0.57
PM I01531-2105   01 53 11.4 -21 05 43 11.49 8.07   0.0 B M2 -0.01 3752  0.51  0.045  0.54
PM I01536-6653   01 53 37.1 -66 53 34 11.75 7.91   0.0 B M3 99.99 3522  0.40  0.022  0.41
PM I01538-1459   01 53 50.8 -14 59 50 12.07 7.94   0.0 C M4  0.07 3482  0.37  0.019  0.38
PM I01544+5741S  01 54 28.1 +57 41 31 12.41 8.52   0.0 A M4 99.99 3497  0.38  0.020  0.39
PM I01555-1531   01 55 32.2 -15 31 21 11.83 8.81   0.0 B M1  0.03 3878  0.56  0.061  0.60
PM I01556+0252   01 55 37.3 +02 52 58 12.13 8.97  39.8 A M2 -0.28 3790  0.52  0.049  0.56
PM I01576+4742   01 57 37.2 +47 42 09 11.93 8.77   0.0 A M1 99.99 3812  0.53  0.052  0.57
PM I01592+0331W  01 59 12.4 +03 31 09 10.95 7.91  31.1 A M1 99.99 3846  0.54  0.056  0.58
PM I01592+0331E  01 59 12.6 +03 31 11 12.47 8.00  31.2 C -- 99.99 3215 -0.19 -0.003 -0.14
PM I01593+5831   01 59 23.5 +58 31 16 12.22 7.79  12.2 A M4 99.99 3241  0.19  0.003  0.14
PM I02002-0840   02 00 12.8 -08 40 51 12.52 8.77   0.0 B M3 99.99 3555  0.42  0.025  0.43
PM I02002+1303   02 00 13.0 +13 03 07 12.41 7.51   4.6 A M5 99.99 3074 -0.19 -0.003 -0.14
PM I02003+2636   02 00 20.2 +26 36 00 11.09 8.36   0.0 B K7 99.99 4147  0.63  0.105  0.66
PM I02015+6346   02 01 35.3 +63 46 12 11.12 7.26  12.8 A M3 99.99 3514  0.39  0.022  0.40
PM I02024+1034   02 02 28.2 +10 34 53 12.30 8.40   0.0 A M4 -0.05 3163 -0.19 -0.003 -0.14
PM I02028+0447   02 02 52.1 +04 47 02 13.12 8.98   0.0 A M4 99.99 3285  0.23  0.006  0.19
PM I02033-2113   02 03 20.7 -21 13 43 11.27 7.61   0.0 B M3  0.18 3650  0.47  0.034  0.49
PM I02035-0454   02 03 30.2 -04 54 41 11.21 8.20  28.8 A M0 99.99 3800  0.53  0.050  0.57
PM I02047+5753W  02 04 44.6 +57 53 32 11.58 8.64   0.0 B -- 99.99 3886  0.56  0.062  0.60
PM I02050-1736   02 05 04.8 -17 36 52 10.24 6.54   9.1 A M3 -0.08 3600  0.44  0.029  0.46
PM I02053-2804   02 05 23.7 -28 04 11 10.97 7.99  23.2 A M1 -0.18 3862  0.55  0.059  0.59
PM I02054-2803   02 05 24.7 -28 03 15 12.86 8.80   0.0 B M4 -0.06 3400  0.32  0.013  0.31
PM I02055+0541W  02 05 30.2 +05 41 47 12.11 8.94  37.5 A M1  0.10 3772  0.52  0.047  0.55
PM I02058-3010   02 05 48.6 -30 10 35 12.22 8.37   9.3 A M3 -0.34 3360  0.29  0.010  0.27
PM I02069+4511   02 06 57.2 +45 11 03 10.34 7.40  18.7 A M0 99.99 3953  0.58  0.072  0.62
PM I02070+4938   02 07 03.9 +49 38 43 12.28 8.37  17.4 A M3 99.99 3393  0.31  0.013  0.30
PM I02073-6634   02 07 23.2 -66 34 11 11.63 8.13   0.0 B M2 99.99 3487  0.38  0.019  0.38
PM I02082+8013   02 08 15.8 +80 13 15 11.19 8.45   0.0 A M1 99.99 4028  0.60  0.084  0.64
PM I02088+4926   02 08 53.6 +49 26 56 12.50 8.42   0.0 A M4 99.99 3383  0.31  0.012  0.29
PM I02091-1620   02 09 10.9 -16 20 22 10.98 8.08  29.9 A M0 -0.30 3899  0.56  0.064  0.60
PM I02096-1421   02 09 36.1 -14 21 32 11.83 8.12  19.7 A ?? 99.99 3538  0.41  0.024  0.42
PM I02100-0852   02 10 03.7 -08 52 59 13.15 8.95  14.2 A M4  0.32 3394  0.31  0.013  0.30
PM I02110-3540Sn 02 11 02.2 -35 40 14 10.08 7.35  20.7 A -- 99.99 4020  0.60  0.082  0.64
PM I02110-3540Ss 02 11 02.4 -35 40 17 11.91 7.61  20.7 C -- 99.99 3276  0.22  0.005  0.18
PM I02110-3540N  02 11 02.9 -35 40 04 11.18 8.42  20.7 A -- 99.99 3997  0.59  0.078  0.63
PM I02113-6313   02 11 18.1 -63 13 41 12.27 8.54  14.0 A M3 99.99 3412  0.33  0.014  0.32
PM I02113+4406   02 11 22.2 +44 06 41 11.53 8.81   0.0 B M1 99.99 3789  0.52  0.049  0.56
PM I02115+2046   02 11 35.9 +20 46 42 11.90 8.76   0.0 A M1 99.99 3740  0.50  0.043  0.54
PM I02116+1833   02 11 41.0 +18 33 38 12.54 8.67   0.0 A M3  0.11 3543  0.41  0.024  0.42
PM I02123+0334   02 12 21.0 +03 34 32 10.11 6.83  10.4 A M1 -0.35 3795  0.53  0.050  0.56
PM I02124-0804   02 12 29.3 -08 04 09 12.05 8.65  18.6 A M2 -0.27 3545  0.41  0.024  0.43
PM I02128-1741   02 12 51.0 -17 41 12 11.20 8.19  26.9 A M1 -0.31 3751  0.51  0.045  0.54
PM I02136-3512   02 13 37.4 -35 12 24 11.88 8.75  29.0 A M1 99.99 3722  0.50  0.041  0.53
PM I02138-3202   02 13 53.6 -32 02 28 10.36 6.96  12.6 A M2  0.01 3757  0.51  0.045  0.55
PM I02143-3033   02 14 18.6 -30 33 47 12.74 8.82   0.0 B M3  0.14 3551  0.41  0.025  0.43
PM I02153-1300   02 15 20.0 -13 00 58 11.56 8.63   0.0 B M0 -0.16 3882  0.56  0.061  0.60
PM I02153+0729   02 15 22.0 +07 29 39 12.00 8.63  30.8 A M2 99.99 3745  0.51  0.044  0.54
PM I02159-5855   02 15 55.9 -58 55 16 12.30 8.90   0.0 B M2 99.99 3568  0.42  0.026  0.44
PM I02159-0929   02 15 58.9 -09 29 12 12.28 8.43   0.0 B M3 -0.11 3557  0.42  0.025  0.43
PM I02165-3058   02 16 35.1 -30 58 07 13.17 8.78   0.0 B M4  0.09 3209 -0.19 -0.003 -0.14
PM I02166-3059   02 16 41.2 -30 59 18 12.01 7.99  14.3 A M4  0.02 3424  0.34  0.015  0.33
PM I02175-5359   02 17 34.2 -53 59 20 11.50 8.47  22.9 A M1 99.99 3860  0.55  0.058  0.59
PM I02179-3537   02 17 56.8 -35 37 00 11.72 8.51  28.6 A M2 99.99 3579  0.43  0.027  0.45
PM I02180+5616   02 18 02.1 +56 16 01 11.64 8.73   0.0 A M0 99.99 3887  0.56  0.062  0.60
PM I02185+2047   02 18 36.0 +20 47 49 12.45 8.84   0.0 A M2 -0.22 3537  0.41  0.024  0.42
PM I02186+1218   02 18 36.6 +12 18 57 12.47 8.80   0.0 A M3 99.99 3538  0.41  0.024  0.42
PM I02189+3513   02 18 54.6 +35 13 05 11.93 8.99  44.6 A M0 99.99 3899  0.56  0.064  0.60
PM I02190+3521   02 19 03.0 +35 21 18 12.60 8.66  17.7 A -- 99.99 3431  0.34  0.015  0.34
PM I02191-3646   02 19 10.1 -36 46 41 11.60 7.92  14.1 A -- 99.99 3550  0.41  0.025  0.43
PM I02204+3747W  02 20 25.3 +37 47 30 12.24 8.95   0.0 A M3 99.99 3541  0.41  0.024  0.42
PM I02222+4752   02 22 14.6 +47 52 48  9.48 6.38  11.9 A M2 99.99 3881  0.56  0.061  0.60
PM I02224-3433   02 22 25.6 -34 33 18 11.50 8.36   0.0 B M1 -0.53 3817  0.53  0.053  0.57
PM I02227-6022   02 22 44.2 -60 22 47 13.37 8.99   0.0 B M5 99.99 3380  0.30  0.012  0.29
PM I02230+1810   02 23 06.0 +18 10 34 11.53 8.49   0.0 A M1 99.99 3848  0.55  0.057  0.58
PM I02234+2244   02 23 26.6 +22 44 06 11.23 8.18  28.7 A M1  0.01 3849  0.55  0.057  0.58
PM I02244-4710   02 24 26.6 -47 10 24 12.97 8.96   0.0 B M4 99.99 3358  0.29  0.010  0.27
PM I02244-8507   02 24 26.8 -85 07 02 12.06 8.65   0.0 B M3 99.99 3571  0.43  0.026  0.44
PM I02247+2558   02 24 46.1 +25 58 34 11.67 8.46   0.0 A M2 99.99 3642  0.46  0.033  0.49
PM I02251+5504   02 25 11.2 +55 04 18 11.90 8.81   0.0 A M1 99.99 3872  0.55  0.060  0.59
PM I02254+2440   02 25 28.1 +24 40 36 12.26 8.88   0.0 A M2  0.25 3784  0.52  0.049  0.56
PM I02275-3054   02 27 30.4 -30 54 35 10.96 7.76  20.6 A M1 -0.10 3740  0.51  0.043  0.54
PM I02277+0425   02 27 45.9 +04 25 55  8.78 5.99  17.1 A K7 99.99 4023  0.60  0.083  0.64
PM I02283+2159   02 28 22.1 +21 59 45 11.59 8.46   0.0 A M1 -0.18 3843  0.54  0.056  0.58
PM I02287+3215   02 28 46.5 +32 15 34  9.68 6.89  26.2 A M0 99.99 3898  0.56  0.063  0.60
PM I02287+1538   02 28 46.9 +15 38 53 12.37 8.79   0.0 A M2  0.15 3782  0.52  0.048  0.56
PM I02289+1205   02 28 54.7 +12 05 20 12.05 8.37  26.0 A M2 -0.07 3605  0.44  0.030  0.47
PM I02289+2236   02 28 58.3 +22 36 24 11.63 8.79   0.0 A M2 99.99 3696  0.49  0.039  0.52
PM I02292+1932   02 29 14.1 +19 32 35 12.59 8.96   0.0 A M3 99.99 3532  0.40  0.023  0.42
PM I02296-1649   02 29 41.0 -16 49 28 12.66 8.97   0.0 B M3 -0.11 3570  0.42  0.026  0.44
PM I02315-0356   02 31 33.3 -03 56 22 12.35 8.95   0.0 B M2 -0.08 3723  0.50  0.042  0.53
PM I02330+0749   02 33 04.6 +07 49 42 12.08 8.65  34.6 A M2  0.20 3783  0.52  0.049  0.56
PM I02336+2455   02 33 37.2 +24 55 37 13.00 8.47   9.8 A M5  0.01 3190 -0.19 -0.003 -0.14
PM I02340-3033   02 34 03.7 -30 33 39 11.30 8.44   0.0 B -- 99.99 3930  0.57  0.068  0.61
PM I02343-5305   02 34 21.2 -53 05 36 12.61 8.23   0.0 B M5 99.99 3209 -0.19 -0.003 -0.14
PM I02343-4347   02 34 22.6 -43 47 46  8.85 5.80  11.6 A M1 99.99 3831  0.54  0.055  0.58
PM I02345+5636   02 34 34.7 +56 36 45 12.30 8.89   0.0 A M2 99.99 3708  0.49  0.040  0.52
PM I02358+2013   02 35 53.3 +20 13 11 10.70 7.21  13.6 A M3 99.99 3768  0.52  0.047  0.55
PM I02362+0652   02 36 15.3 +06 52 18 11.74 7.33   0.0 A M4 -0.02 3168 -0.19 -0.003 -0.14
PM I02365-3436   02 36 32.7 -34 36 31 12.02 8.67  31.4 A M2 -0.25 3775  0.52  0.047  0.55
PM I02367+3204W  02 36 47.8 +32 04 20 13.01 8.97  15.3 A M4 99.99 3412  0.33  0.014  0.32
PM I02378-5845   02 37 52.8 -58 45 11 12.50 8.36  15.0 A M4 99.99 3482  0.37  0.019  0.38
PM I02389+5940   02 38 58.2 +59 40 26 11.62 8.87   0.0 B -- 99.99 4001  0.59  0.079  0.63
PM I02398-3407   02 39 50.7 -34 07 55 11.81 8.06  10.7 A M3 99.99 3400  0.32  0.013  0.31
PM I02399-3827   02 39 56.7 -38 28 00 11.33 8.47  34.4 A M0 99.99 3824  0.54  0.054  0.58
PM I02417-5259   02 41 46.8 -52 59 52 10.41 7.58   0.0 B M0 99.99 4125  0.62  0.101  0.66
PM I02419+4334   02 41 59.0 +43 34 19 11.33 8.24   0.0 A M1 -0.28 3904  0.56  0.064  0.60
PM I02424+1814   02 42 25.6 +18 14 42 12.12 8.87  32.7 A M1  0.06 3880  0.56  0.061  0.60
PM I02438-0849   02 43 53.2 -08 49 45 12.03 8.69  27.5 A M2 -0.31 3673  0.48  0.036  0.51
PM I02441+4913W  02 44 10.3 +49 13 54 10.18 6.69  11.1 A M2  0.03 3685  0.48  0.037  0.51
PM I02442+2531   02 44 15.5 +25 31 24 10.59 6.75   7.5 A M3 -0.05 3401  0.32  0.013  0.31
PM I02443+1057W  02 44 21.4 +10 57 41 11.24 7.97  34.9 A M1 -0.03 3208 -0.19 -0.003 -0.14
PM I02451-4344   02 45 10.7 -43 44 32 12.39 8.14   0.0 B -- 99.99 3297  0.24  0.007  0.21
PM I02452-4344   02 45 14.3 -43 44 10 12.69 8.06   0.0 B M5 99.99 3331  0.27  0.009  0.24
PM I02456+4456   02 45 39.7 +44 56 55 10.92 7.82  23.1 A M1 99.99 3807  0.53  0.051  0.57
PM I02467-2305   02 46 42.9 -23 05 11 10.35 7.56  23.0 A M0 99.99 4092  0.61  0.095  0.65
PM I02479+2842   02 47 55.9 +28 42 44 11.21 8.34  27.4 A M0 -0.22 3894  0.56  0.063  0.60
PM I02481-1145   02 48 06.5 -11 45 47 10.90 8.08  29.6 A M0 -0.21 3932  0.57  0.069  0.61
PM I02487+0002   02 48 43.5 +00 02 04 11.77 8.66  32.1 A M1 -0.35 3759  0.51  0.046  0.55
PM I02490-1029   02 49 02.3 -10 29 22 12.46 8.82   0.0 C M2  0.02 3690  0.48  0.038  0.51
PM I02501-5308   02 50 09.7 -53 08 20 10.77 7.35  13.0 A M2 99.99 3625  0.45  0.031  0.48
PM I02523-6340   02 52 22.2 -63 40 47 11.43 7.67  11.6 A M3 99.99 3470  0.37  0.018  0.37
PM I02524+2658   02 52 25.0 +26 58 29 11.16 7.94  27.7 A M1  0.34 3865  0.55  0.059  0.59
PM I02525+5832   02 52 31.5 +58 32 33 11.61 8.82   0.0 B M0 -0.02 4087  0.61  0.094  0.65
PM I02526-0913   02 52 37.8 -09 13 56 11.36 8.43   0.0 B M0 -0.05 3877  0.55  0.061  0.59
PM I02530+1652   02 53 00.9 +16 52 52 14.51 8.39   3.9 A M7 99.99 2700 -0.19 -0.003 -0.14
PM I02534+1724   02 53 26.1 +17 24 32 12.84 8.72  17.7 A M3 -0.13 3377  0.30  0.012  0.29
PM I02537-6135   02 53 46.9 -61 35 18 12.21 8.57   0.0 B M3 99.99 3571  0.43  0.026  0.44
PM I02546-2215   02 54 39.5 -22 15 58 13.00 8.98   0.0 B M3 -0.20 3282  0.23  0.006  0.19
PM I02553-2513   02 55 23.2 -25 13 29 11.46 8.08  29.0 A M2 -0.23 3758  0.51  0.046  0.55
PM I02556+2652S  02 55 38.8 +26 52 19 10.01 6.89  23.5 A M0  0.14 4082  0.61  0.093  0.65
PM I02556+2807   02 55 41.3 +28 07 47 11.16 8.32  37.8 A M0 -0.08 3939  0.57  0.069  0.61
PM I02565+5526S  02 56 34.4 +55 26 14 11.22 7.43  45.1 A M1 99.99 3740  0.50  0.043  0.54
PM I02565+5526N  02 56 35.3 +55 26 29 11.09 8.01   0.0 A -- 99.99 3813  0.53  0.052  0.57
PM I02581-1253   02 58 10.2 -12 53 06 12.71 8.95  10.5 A M3 -0.47 3384  0.31  0.012  0.29
PM I02583-0059   02 58 20.1 -00 59 33 11.07 8.02   0.0 B M1 -0.10 3848  0.55  0.057  0.58
PM I03014+3321   03 01 26.1 +33 21 12 11.70 8.75   0.0 A M1 99.99 3960  0.58  0.073  0.62
PM I03018-1635   03 01 51.4 -16 35 36 10.54 7.29   9.4 A M3 -0.22 3400  0.32  0.013  0.31
PM I03026-1809   03 02 38.1 -18 09 58 11.83 8.21  19.6 A M3 -0.02 3671  0.48  0.036  0.50
PM I03036-2535   03 03 36.7 -25 35 32 11.12 8.00  38.6 A M1  0.06 3846  0.54  0.056  0.58
PM I03040-2022   03 04 04.5 -20 22 43 12.92 8.63  14.9 A M4  0.07 3447  0.35  0.016  0.35
PM I03040+7233   03 04 05.8 +72 33 50 11.04 8.28   0.0 B K7 99.99 3859  0.55  0.058  0.59
PM I03047+6144   03 04 43.5 +61 44 09 12.65 8.88   0.0 A M3 -0.10 3593  0.44  0.028  0.46
PM I03048+4453   03 04 51.7 +44 53 27 11.36 8.32   0.0 B -- 99.99 3829  0.54  0.054  0.58
PM I03071+4759   03 07 10.4 +47 59 45 10.01 7.00   0.0 C ?? 99.99 3845  0.54  0.056  0.58
PM I03073+5335   03 07 21.8 +53 35 38 11.60 8.62   0.0 B ?? 99.99 3863  0.55  0.059  0.59
PM I03075-0358   03 07 33.8 -03 58 17 10.94 7.95  54.7 A M0 -0.10 3786  0.52  0.049  0.56
PM I03079-2813W  03 07 55.8 -28 13 10 10.30 7.24  19.2 A M1 -0.15 3792  0.53  0.050  0.56
PM I03081-2445   03 08 06.7 -24 45 34 10.34 7.52  31.4 A M0  0.06 3900  0.56  0.064  0.60
PM I03084-2410S  03 08 24.5 -24 10 23 11.17 8.21  20.7 A M0 -0.20 3965  0.58  0.073  0.62
PM I03090+7602   03 09 04.5 +76 02 28  9.89 7.13  21.3 A M0 99.99 4192  0.64  0.114  0.67
PM I03093-3911   03 09 22.2 -39 11 03 12.73 9.00   0.0 B M3 99.99 3361  0.29  0.011  0.27
PM I03095+4543   03 09 30.8 +45 43 57 10.19 6.73  15.8 A M3 99.99 3582  0.43  0.027  0.45
PM I03102+0554   03 10 15.5 +05 54 31 11.88 8.36  16.9 A M2 -0.10 3497  0.38  0.020  0.39
PM I03104+5826   03 10 26.5 +58 26 08 11.67 8.33   0.0 A M2 99.99 3678  0.48  0.037  0.51
PM I03112-4631   03 11 15.4 -46 31 03 11.61 8.52  30.5 A M1 99.99 3830  0.54  0.054  0.58
PM I03118+1940   03 11 48.0 +19 40 14 11.21 8.04   0.0 A M1 99.99 3838  0.54  0.055  0.58
PM I03119+6131   03 11 56.8 +61 31 13 10.18 7.37  40.6 A M0 99.99 4028  0.60  0.084  0.64
PM I03122+2951   03 12 12.6 +29 51 32 11.15 8.42   0.0 B K7  0.07 4026  0.60  0.083  0.64
PM I03124-3805   03 12 29.8 -38 05 20 11.57 8.03  12.6 A M2 99.99 3561  0.42  0.026  0.44
PM I03125-0739   03 12 34.3 -07 39 01  9.35 6.59   0.0 C -- 99.99 3995  0.59  0.078  0.63
PM I03133+0446S  03 13 22.9 +04 46 29 13.93 8.77   9.5 A M6 99.99 2992 -0.19 -0.003 -0.14
PM I03136+6521   03 13 38.1 +65 21 16 11.99 8.73   0.0 A M1 99.99 3761  0.51  0.046  0.55
PM I03143-2309   03 14 18.2 -23 09 29 12.57 8.49   0.0 B M4  0.14 3315  0.25  0.008  0.23
PM I03143-3402   03 14 19.7 -34 02 02 12.36 8.98   0.0 B M2 -0.27 3633  0.46  0.032  0.48
PM I03145+5926   03 14 32.7 +59 26 16 12.26 8.45   0.0 A M3 99.99 3618  0.45  0.031  0.47
PM I03146-0940N  03 14 36.8 -09 40 02 11.69 8.53   0.0 B ?? 99.99 3778  0.52  0.048  0.56
PM I03147+4831   03 14 44.9 +48 31 11 11.54 8.17  19.9 A M2 99.99 3764  0.51  0.046  0.55
PM I03154+4028   03 15 27.5 +40 28 45 11.67 8.93   0.0 B K7 99.99 3959  0.58  0.073  0.62
PM I03162+5810S  03 16 13.8 +58 10 02 10.36 7.34  14.4 A M2 99.99 3679  0.48  0.037  0.51
PM I03162+5810N  03 16 14.0 +58 10 07 11.24 7.50  14.4 A -- 99.99 3521  0.40  0.022  0.41
PM I03167-2125   03 16 47.8 -21 25 25 11.13 7.61   0.0 B M2  0.11 3654  0.47  0.034  0.49
PM I03168+8205   03 16 51.0 +82 05 34 11.64 8.62   0.0 A K7 99.99 3744  0.51  0.044  0.54
PM I03172+4522   03 17 12.2 +45 22 22 12.38 8.42   0.0 A M4 99.99 3497  0.38  0.020  0.39
PM I03173+2618   03 17 22.9 +26 18 54 11.19 8.39  39.1 A M0  0.11 3997  0.59  0.078  0.63
PM I03174+6403Nw 03 17 26.2 +64 03 57 11.72 8.91  29.2 A M0 99.99 3916  0.57  0.066  0.61
PM I03175-2741   03 17 35.1 -27 41 47 11.67 8.36  29.5 A M2  0.21 3755  0.51  0.045  0.55
PM I03177+2515   03 17 45.2 +25 15 06 11.88 8.49  21.6 A M2 99.99 3609  0.45  0.030  0.47
PM I03180-3024   03 18 04.0 -30 24 11 11.09 7.99  23.0 A M1 -0.18 3759  0.51  0.046  0.55
PM I03181+3815   03 18 07.5 +38 15 07 10.33 7.02  16.5 A M2 99.99 3852  0.55  0.057  0.59
PM I03185+1018   03 18 35.2 +10 18 44 12.33 8.99  51.1 A M2 -0.25 3702  0.49  0.039  0.52
PM I03186+3239   03 18 38.3 +32 39 56 11.39 8.23  26.4 A M1 -0.08 3788  0.52  0.049  0.56
PM I03187-4051   03 18 45.5 -40 51 34 12.13 8.29   0.0 B M3 99.99 3481  0.37  0.019  0.38
PM I03189-3623   03 18 58.2 -36 23 34 11.89 8.21  20.2 A M2 99.99 3464  0.36  0.018  0.36
PM I03207+3943   03 20 45.2 +39 43 01 11.40 8.09   0.0 A M2 99.99 3844  0.54  0.056  0.58
PM I03213+7958   03 21 21.8 +79 58 02 11.25 7.70  14.0 A M3 99.99 3582  0.43  0.027  0.45
PM I03217-0640   03 21 46.9 -06 40 24 11.40 7.86   0.0 B M2 -0.02 3639  0.46  0.033  0.49
PM I03219+0940   03 21 57.5 +09 40 33  9.50 6.21  15.9 A K5 99.99 3721  0.50  0.041  0.53
PM I03224+2709   03 22 28.1 +27 09 21 11.12 8.25  32.3 A K7 99.99 4052  0.60  0.088  0.64
PM I03231+5328   03 23 07.9 +53 28 02 11.98 8.77   0.0 B ?? 99.99 3755  0.51  0.045  0.55
PM I03232-4959W  03 23 15.9 -49 59 38 10.15 7.44  19.5 A M1 99.99 3831  0.54  0.055  0.58
PM I03233+1141   03 23 22.4 +11 41 13 12.25 8.39  18.3 A M3 -0.14 3440  0.35  0.016  0.34
PM I03241+2347   03 24 06.5 +23 47 06 10.51 7.13  19.5 A M2 99.99 3866  0.55  0.059  0.59
PM I03242+2346   03 24 12.8 +23 46 19 11.91 8.28   0.0 A M3 99.99 3494  0.38  0.020  0.39
PM I03247+4447   03 24 42.4 +44 47 41 11.92 8.57   0.0 A M2 99.99 3739  0.50  0.043  0.54
PM I03256-4259   03 25 39.7 -42 59 12 11.35 8.30  23.3 A M1 99.99 3775  0.52  0.048  0.56
PM I03272+2723   03 27 14.3 +27 23 08 11.77 8.64  30.1 A M1  0.14 3776  0.52  0.048  0.56
PM I03276+0956   03 27 38.1 +09 56 05 10.53 7.81   0.0 B K7  0.57 4065  0.61  0.090  0.65
PM I03277-3634   03 27 46.8 -36 34 40 12.75 8.92   0.0 B M3 99.99 3504  0.39  0.021  0.40
PM I03278+5119   03 27 53.2 +51 19 54 10.83 7.96   0.0 C K5 99.99 3925  0.57  0.067  0.61
PM I03280+2201   03 28 02.3 +22 01 23 11.46 8.60  37.1 A M0 99.99 3922  0.57  0.067  0.61
PM I03283-0626   03 28 20.2 -06 26 52 11.18 8.43   0.0 B M0  0.04 3983  0.59  0.076  0.63
PM I03284+3515   03 28 29.2 +35 15 19 12.40 8.97   0.0 A M2 99.99 3650  0.47  0.034  0.49
PM I03293-1140   03 29 19.8 -11 40 42 10.08 7.30  22.1 A -- 99.99 3983  0.59  0.076  0.63
PM I03294-6256   03 29 29.0 -62 56 47 10.42 7.59  21.7 A M1 99.99 3733  0.50  0.043  0.54
PM I03301+7731   03 30 07.4 +77 31 09  9.75 6.87   0.0 C M0 99.99 3918  0.57  0.066  0.61
PM I03310+3750   03 31 01.8 +37 50 19 12.00 8.91   0.0 A M1 -0.05 3922  0.57  0.067  0.61
PM I03314-2351   03 31 27.1 -23 51 30 11.59 8.72   0.0 B M0 -0.15 3867  0.55  0.059  0.59
PM I03317+1419   03 31 47.1 +14 19 17 12.31 8.69  22.9 A M2 -0.05 3499  0.38  0.020  0.39
PM I03319-4359   03 31 55.7 -43 59 13 11.07 8.30   0.0 B M0 99.99 3992  0.59  0.078  0.63
PM I03322+4914S  03 32 13.3 +49 14 21 12.00 8.99   0.0 A M1 99.99 3911  0.57  0.065  0.61
PM I03329-4442   03 32 55.9 -44 42 07 11.51 7.74  10.7 A M3 99.99 3455  0.36  0.017  0.36
PM I03331+3301   03 33 11.0 +33 01 52 10.28 7.12   0.0 B ?? 99.99 3775  0.52  0.048  0.56
PM I03332+4615S  03 33 14.0 +46 15 19 11.29 8.38  34.4 A M0  0.24 4191  0.64  0.114  0.67
PM I03337-1518   03 33 45.2 -15 18 04 11.42 8.65   0.0 B -- 99.99 3988  0.59  0.077  0.63
PM I03340+5835   03 34 00.5 +58 35 54 11.21 8.29   0.0 A M1 99.99 3882  0.56  0.061  0.60
PM I03344+0843   03 34 29.1 +08 43 50 11.48 8.61   0.0 B ?? 99.99 3925  0.57  0.067  0.61
PM I03346-0450   03 34 39.6 -04 50 32 13.06 8.83   0.0 B M4  0.17 3256  0.20  0.004  0.16
PM I03349+3436   03 34 59.6 +34 36 39 11.00 8.27  39.5 A M0 99.99 4195  0.64  0.115  0.67
PM I03359-4507   03 35 58.8 -45 07 48 11.25 8.40   0.0 B -- 99.99 3931  0.57  0.068  0.61
PM I03359-4430   03 35 59.7 -44 30 45 13.06 7.52   3.7 A -- 99.99 2988 -0.19 -0.003 -0.14
PM I03376-1056   03 37 38.2 -10 56 54 11.48 8.41   0.0 B M1 -0.33 3935  0.57  0.069  0.61
PM I03381-6856   03 38 10.0 -68 56 46 11.99 8.21   0.0 B -- 99.99 3507  0.39  0.021  0.40
PM I03388+5459   03 38 48.3 +54 59 21 11.18 8.26   0.0 B ?? 99.99 3894  0.56  0.063  0.60
PM I03394+2458   03 39 29.7 +24 58 02 12.90 8.81  19.2 A M4 99.99 3440  0.35  0.016  0.34
PM I03396+2528W  03 39 36.2 +25 28 20 12.74 8.75   0.0 A M3  0.18 3518  0.40  0.022  0.41
PM I03396-1633   03 39 37.8 -16 33 40 11.64 8.89   0.0 B K7  0.54 4008  0.59  0.080  0.63
PM I03401-6035   03 40 08.8 -60 35 59 12.58 9.00   0.0 B M3 99.99 3523  0.40  0.022  0.41
PM I03404+3342   03 40 25.9 +33 42 28  9.28 6.54   0.0 B -- 99.99 4013  0.59  0.081  0.63
PM I03411+0336   03 41 10.5 +03 36 40  9.71 6.99  24.0 A -- 99.99 4031  0.60  0.084  0.64
PM I03416+5513   03 41 37.3 +55 13 06 11.28 8.35  35.2 A M0 99.99 4001  0.59  0.079  0.63
PM I03419+5113   03 41 58.2 +51 13 11 11.79 8.92   0.0 B ?? 99.99 3922  0.57  0.067  0.61
PM I03437+1640   03 43 45.2 +16 40 02 10.84 7.53  16.7 A M1 -0.03 3724  0.50  0.042  0.53
PM I03438+1640   03 43 52.6 +16 40 19 10.00 7.05  17.7 A M0 -0.06 3897  0.56  0.063  0.60
PM I03445+3458   03 44 30.9 +34 58 23 10.74 7.91  25.3 A M0 99.99 3945  0.58  0.070  0.62
PM I03447-3820N  03 44 47.8 -38 20 11 11.69 8.85   0.0 B -- 99.99 3943  0.58  0.070  0.62
PM I03447-3820S  03 44 47.9 -38 20 13 11.64 8.59   0.0 B M2 99.99 3592  0.44  0.028  0.46
PM I03454+7259N  03 45 28.0 +72 59 32 11.49 8.30   0.0 A M2 99.99 3748  0.51  0.044  0.54
PM I03455+7018   03 45 31.9 +70 18 00 12.06 8.93   0.0 A M1 99.99 3629  0.46  0.032  0.48
PM I03459+1442   03 45 54.8 +14 42 51 11.98 8.77   0.0 A M1 99.99 3930  0.57  0.068  0.61
PM I03461+4647   03 46 11.8 +46 47 51  9.19 6.48   0.0 B -- 99.99 4038  0.60  0.085  0.64
PM I03463+2612   03 46 20.1 +26 12 55  9.68 6.69  14.7 A M0 99.99 3892  0.56  0.063  0.60
PM I03467+8207   03 46 42.0 +82 07 51 11.96 8.99   0.0 B M1 99.99 3752  0.51  0.045  0.54
PM I03473-0158   03 47 23.3 -01 58 19 11.60 7.80  16.1 A M3  0.05 3584  0.43  0.028  0.45
PM I03479+0247   03 47 58.1 +02 47 16 11.13 7.96  16.8 A M1 99.99 3630  0.46  0.032  0.48
PM I03486+7332   03 48 38.2 +73 32 34 11.28 7.99  16.5 A M2 99.99 3612  0.45  0.030  0.47
PM I03492-1329   03 49 15.9 -13 29 29 11.02 8.28   0.0 B K7  0.06 4038  0.60  0.085  0.64
PM I03499+1707   03 49 56.2 +17 07 54  9.81 7.05   0.0 B -- 99.99 4003  0.59  0.080  0.63
PM I03500-3922   03 50 05.5 -39 22 32 11.96 8.94   0.0 B M0 99.99 3733  0.50  0.043  0.54
PM I03505+6327   03 50 33.7 +63 27 18 11.45 8.19  37.5 A M1 99.99 3707  0.49  0.040  0.52
PM I03507-0605   03 50 44.3 -06 05 40 12.87 8.57   0.0 B ?? 99.99 3275  0.22  0.005  0.18
PM I03519+3946   03 51 58.1 +39 46 56 11.12 8.28   0.0 A M0 99.99 4092  0.61  0.095  0.65
PM I03523-2252   03 52 23.2 -22 52 56 11.51 8.13  24.3 A M2 -0.32 3682  0.48  0.037  0.51
PM I03526+1701   03 52 41.8 +17 01 04 13.86 8.93   9.8 A M5  0.08 3047 -0.19 -0.003 -0.14
PM I03531+6234   03 53 10.4 +62 34 07 11.58 7.78   0.0 A M4 99.99 3476  0.37  0.019  0.37
PM I03532-0517   03 53 17.8 -05 17 43 11.88 8.78   0.0 B M1 -0.23 3733  0.50  0.043  0.54
PM I03533-3703   03 53 19.7 -37 03 59 12.23 8.74  25.6 A -- 99.99 3636  0.46  0.032  0.48
PM I03542+0833   03 54 16.0 +08 33 31 12.00 8.94  36.2 A M1 -0.17 3784  0.52  0.049  0.56
PM I03544-0909   03 54 25.6 -09 09 31 11.32 7.82   0.0 B M2 -0.12 3699  0.49  0.039  0.52
PM I03567+5333   03 56 47.4 +53 33 36 10.99 7.81  27.0 A M2 99.99 3681  0.48  0.037  0.51
PM I03572-2712   03 57 16.5 -27 12 46 10.42 7.64   0.0 B M0 -0.05 3980  0.59  0.076  0.63
PM I03574-0109N  03 57 28.9 -01 09 23 11.44 7.77  15.5 A M3 -0.02 3545  0.41  0.024  0.43
PM I03578-3754   03 57 49.1 -37 54 03 11.77 8.53   0.0 B M1 99.99 3571  0.43  0.026  0.44
PM I03586+5201   03 58 36.3 +52 01 25 12.16 8.92   0.0 A M2 99.99 3694  0.49  0.038  0.52
PM I03591+2628   03 59 09.7 +26 28 34 11.64 8.72   0.0 B -- 99.99 3892  0.56  0.063  0.60
PM I03598+2605   03 59 53.7 +26 05 23 12.65 8.71  22.8 A M4 99.99 3537  0.41  0.024  0.42
PM I04006-2304E  04 00 40.1 -23 04 52 11.51 8.31   0.0 B M1 -0.09 3814  0.53  0.052  0.57
PM I04011+4254   04 01 09.9 +42 54 34 11.44 8.04   0.0 B -- 99.99 3673  0.48  0.036  0.51
PM I04025-0242   04 02 32.4 -02 42 33 12.50 8.45   0.0 C M3  0.04 3462  0.36  0.018  0.36
PM I04026+3046   04 02 38.7 +30 46 28 10.53 7.82   0.0 B -- 99.99 4030  0.60  0.084  0.64
PM I04027-3243   04 02 42.4 -32 43 54 10.99 8.22   0.0 B M0  0.10 4013  0.59  0.081  0.63
PM I04042+2634   04 04 15.2 +26 34 24 11.32 8.47   0.0 B M1 99.99 3956  0.58  0.072  0.62
PM I04056+0544   04 05 38.9 +05 44 40 12.91 8.81   0.0 C M4 -0.08 3470  0.37  0.018  0.37
PM I04060-6405   04 06 02.0 -64 05 36 10.48 7.49   0.0 C M1 99.99 3824  0.54  0.054  0.58
PM I04073-2429   04 07 20.5 -24 29 12 12.44 8.24  17.8 A M4  0.09 3290  0.23  0.006  0.20
PM I04077+1413   04 07 44.0 +14 13 24 10.89 8.04   0.0 A M0 99.99 4052  0.60  0.088  0.64
PM I04081+1652   04 08 11.1 +16 52 22 11.69 8.77   0.0 B -- 99.99 3891  0.56  0.063  0.60
PM I04086+3338   04 08 37.4 +33 38 13 10.25 7.02  13.4 A M1 99.99 3848  0.55  0.057  0.58
PM I04092-5322   04 09 15.7 -53 22 25 11.86 7.95  15.0 A -- 99.99 3445  0.35  0.016  0.35
PM I04120+6234   04 12 03.2 +62 34 21 12.12 8.94   0.0 B M2 -0.38 3704  0.49  0.039  0.52
PM I04129-0710   04 12 55.7 -07 10 01 12.38 8.92   0.0 B G4 99.99 3649  0.47  0.034  0.49
PM I04129+5236   04 12 58.8 +52 36 41 13.41 8.77  14.7 A M5 99.99 3087 -0.19 -0.003 -0.14
PM I04137+4737   04 13 47.9 +47 37 44 12.56 8.95   0.0 A M3 99.99 3665  0.47  0.035  0.50
PM I04139+8255   04 13 55.9 +82 55 06 10.90 7.95  35.5 A K7 99.99 3779  0.52  0.048  0.56
PM I04148+2745   04 14 53.5 +27 45 28 12.77 8.76   0.0 A M4 99.99 3574  0.43  0.027  0.45
PM I04151-1132   04 15 07.1 -11 32 15 11.69 8.90   0.0 B M0  0.30 3927  0.57  0.068  0.61
PM I04151+2306   04 15 10.6 +23 06 51 10.69 7.73   0.0 B ?? 99.99 3870  0.55  0.060  0.59
PM I04159+3019   04 15 57.4 +30 19 10 10.84 8.10   0.0 B ?? 99.99 4010  0.59  0.081  0.63
PM I04166-1233   04 16 41.7 -12 33 23 10.95 7.57  21.4 A M1 -0.11 3794  0.53  0.050  0.56
PM I04167+5755   04 16 46.5 +57 55 15 10.69 7.46   0.0 B K5 99.99 3744  0.51  0.044  0.54
PM I04171-2602   04 17 09.0 -26 02 49 11.82 8.79   0.0 B M1 -0.33 3772  0.52  0.047  0.55
PM I04187+1732   04 18 47.5 +17 32 17 11.59 8.63   0.0 A M0  0.18 3892  0.56  0.063  0.60
PM I04188+0123   04 18 51.5 +01 23 35 12.37 8.88  85.8 A M2 -0.04 3696  0.49  0.039  0.52
PM I04197+4745   04 19 45.5 +47 45 31 11.41 8.55   0.0 A M1 99.99 4071  0.61  0.091  0.65
PM I04199+3629   04 19 59.7 +36 29 11 11.54 8.23  22.3 A M2 99.99 3687  0.48  0.038  0.51
PM I04210-3551S  04 21 00.5 -35 51 20 10.76 7.92  29.0 A K7 99.99 3825  0.54  0.054  0.58
PM I04214-2054N  04 21 26.4 -20 54 05 11.69 8.78  30.8 A M0 99.99 3952  0.58  0.071  0.62
PM I04218+2728   04 21 50.8 +27 28 33 11.95 8.77   0.0 B ?? 99.99 3768  0.52  0.047  0.55
PM I04219+7508   04 21 57.6 +75 08 28 12.11 8.55   0.0 A M3 99.99 3520  0.40  0.022  0.41
PM I04221-2849   04 22 08.3 -28 49 05 11.03 8.18   0.0 B M0 -0.11 3970  0.58  0.074  0.62
PM I04222-5726   04 22 12.5 -57 26 01 11.83 8.08   0.0 B M3 99.99 3547  0.41  0.024  0.43
PM I04224+7401   04 22 28.3 +74 01 26 12.08 8.85   0.0 A M2 99.99 3679  0.48  0.037  0.51
PM I04225+1031   04 22 32.0 +10 31 18 12.55 8.47  25.4 A M4 99.99 3351  0.28  0.010  0.26
PM I04227-1758   04 22 47.7 -17 58 24 12.15 8.66   0.0 B M2  0.41 3787  0.52  0.049  0.56
PM I04231-1635   04 23 10.3 -16 35 43 11.91 8.71   0.0 B M1  0.24 3741  0.51  0.044  0.54
PM I04234+4934   04 23 26.9 +49 34 19 11.85 8.33   0.0 A M3 99.99 3601  0.44  0.029  0.46
PM I04248+1552   04 24 48.1 +15 52 28 11.76 8.72  45.5 A M1  0.18 3904  0.56  0.064  0.60
PM I04251+5131   04 25 09.7 +51 31 57 12.30 8.80   0.0 A M2 99.99 3526  0.40  0.023  0.41
PM I04267+1241   04 26 42.8 +12 41 11 10.58 7.82  34.4 A -- 99.99 4003  0.59  0.079  0.63
PM I04274+2022   04 27 25.0 +20 22 44 11.54 8.77   0.0 A M1 -0.19 3704  0.49  0.039  0.52
PM I04279+3556   04 27 54.0 +35 56 12 10.81 8.00   0.0 B K5 99.99 3962  0.58  0.073  0.62
PM I04280-6209   04 28 05.7 -62 09 25 13.07 8.94   0.0 B M4 99.99 3388  0.31  0.012  0.30
PM I04284+1741   04 28 28.8 +17 41 45 12.18 8.59   0.0 A M2  0.47 3756  0.51  0.045  0.55
PM I04285-2510   04 28 35.7 -25 10 08 12.03 8.36   0.0 B M3  0.11 3600  0.44  0.029  0.46
PM I04286+2613   04 28 39.8 +26 13 12 11.07 8.37  37.0 A -- 99.99 4040  0.60  0.086  0.64
PM I04288+1045   04 28 49.5 +10 45 23 11.53 8.75   0.0 A M0 -0.02 3898  0.56  0.064  0.60
PM I04288+1617   04 28 50.8 +16 17 20 10.82 8.11  38.3 A -- 99.99 4042  0.60  0.086  0.64
PM I04290+2155   04 29 00.1 +21 55 21  8.42 5.67  11.4 A K7  0.25 4124  0.62  0.101  0.66
PM I04302+7049   04 30 12.1 +70 49 13 12.08 8.75   0.0 A M2 99.99 3642  0.46  0.033  0.49
PM I04302+0058   04 30 16.7 +00 58 47 10.61 7.84  30.2 A -- 99.99 3996  0.59  0.078  0.63
PM I04311-1330   04 31 09.0 -13 30 52 11.61 7.96  19.1 A M3  0.22 3579  0.43  0.027  0.45
PM I04311+5858   04 31 11.5 +58 58 37 10.79 6.62   5.6 A M4  0.49 3277  0.22  0.005  0.18
PM I04312+4217   04 31 15.0 +42 17 10 11.99 8.35   0.0 A M2 99.99 3634  0.46  0.032  0.48
PM I04313+4712   04 31 21.1 +47 12 01 11.81 8.61   0.0 B ?? 99.99 3758  0.51  0.046  0.55
PM I04325+0408   04 32 30.4 +04 08 22 11.21 8.46  38.7 A -- 99.99 4007  0.59  0.080  0.63
PM I04326+0951   04 32 37.8 +09 51 06 11.75 8.39   0.0 A M2  0.24 3843  0.54  0.056  0.58
PM I04329+0006S  04 32 56.2 +00 06 15 11.59 8.42  26.2 A M1  0.12 3691  0.48  0.038  0.52
PM I04329+7407   04 32 57.2 +74 07 00 11.92 8.24   0.0 B -- 99.99 3554  0.42  0.025  0.43
PM I04329-1632S  04 32 58.2 -16 32 35 11.02 8.24  41.6 A M0 99.99 3985  0.59  0.077  0.63
PM I04333+2359   04 33 23.8 +23 59 26 12.69 8.91   0.0 A M3 99.99 3598  0.44  0.029  0.46
PM I04338+6438   04 33 48.1 +64 38 07 12.97 8.94   0.0 B M4 -0.17 3396  0.32  0.013  0.31
PM I04341+1133   04 34 11.1 +11 33 28 11.82 8.89   0.0 B K7  0.03 3976  0.58  0.075  0.63
PM I04342-0102   04 34 13.3 -01 02 59 11.83 8.86   0.0 B K7 99.99 3773  0.52  0.047  0.55
PM I04350+0839   04 35 02.6 +08 39 30 11.94 8.83   0.0 A M1  0.34 3907  0.56  0.065  0.60
PM I04356-2527   04 35 36.2 -25 27 34 12.46 8.24   0.0 B M4  0.15 3477  0.37  0.019  0.38
PM I04362+3116   04 36 13.3 +31 16 53 11.45 8.70   0.0 B -- 99.99 4000  0.59  0.079  0.63
PM I04364-3344   04 36 25.5 -33 44 47 10.45 7.70   0.0 B -- 99.99 4004  0.59  0.080  0.63
PM I04366-2722   04 36 39.8 -27 22 05 12.58 8.78   0.0 B M3  0.01 3571  0.43  0.026  0.44
PM I04366-2721   04 36 40.8 -27 21 18 12.30 8.61   0.0 B M3  0.03 3601  0.44  0.029  0.46
PM I04369+5921   04 36 58.4 +59 21 59 12.49 8.99  27.3 A M2 -0.18 3624  0.45  0.031  0.48
PM I04371+1556   04 37 10.6 +15 56 14  9.03 5.12   0.0 C K7 99.99 3444  0.35  0.016  0.35
PM I04376-0229   04 37 37.5 -02 29 28 10.65 7.30   0.0 C -- 99.99 3693  0.48  0.038  0.52
PM I04376+5253   04 37 40.9 +52 53 37  8.70 5.87  10.1 A M0 -0.22 3971  0.58  0.074  0.62
PM I04376-1102   04 37 41.9 -11 02 19 10.38 6.94  11.1 A M2  0.10 3671  0.48  0.036  0.50
PM I04382+2813   04 38 12.6 +28 13 00 12.59 8.17  12.1 A M4 99.99 3168 -0.19 -0.003 -0.14
PM I04385-0431   04 38 35.8 -04 31 44 12.24 8.98   0.0 B M1 -0.19 3812  0.53  0.052  0.57
PM I04386-1130   04 38 37.2 -11 30 14 12.73 8.67   0.0 B M3  0.12 3514  0.39  0.022  0.40
PM I04395-0118   04 39 35.7 -01 18 21 11.28 8.19   0.0 B -- 99.99 3808  0.53  0.052  0.57
PM I04399+2308   04 39 57.1 +23 08 16 11.45 8.74   0.0 B -- 99.99 4036  0.60  0.085  0.64
PM I04400-3104   04 40 01.3 -31 04 31 11.19 8.00  29.9 A M1 -0.15 3739  0.50  0.043  0.54
PM I04401+0132   04 40 06.3 +01 32 20 11.66 8.53   0.0 A M0  0.07 3837  0.54  0.055  0.58
PM I04404-0911   04 40 29.3 -09 11 45 10.34 7.13  19.7 A M1 -0.06 3826  0.54  0.054  0.58
PM I04407+0213   04 40 42.5 +02 13 52 11.31 7.89   0.0 A M2 99.99 3709  0.49  0.040  0.52
PM I04414+4053   04 41 28.3 +40 53 35 11.49 8.75   0.0 B K7 99.99 4185  0.64  0.113  0.67
PM I04414+1313   04 41 29.7 +13 13 16 11.38 8.36   0.0 A M0  0.12 3809  0.53  0.052  0.57
PM I04422+5742   04 42 16.0 +57 42 27 11.45 8.46  29.9 A M0 99.99 3946  0.58  0.071  0.62
PM I04423+2046   04 42 23.4 +20 46 34 11.90 8.56   0.0 A M2  0.01 3767  0.52  0.047  0.55
PM I04426-2146   04 42 37.5 -21 46 57 11.65 8.84   0.0 B M0 -0.13 3931  0.57  0.068  0.61
PM I04429+0935   04 42 55.2 +09 35 54 12.00 8.88   0.0 A M1 -0.08 3769  0.52  0.047  0.55
PM I04429+1857   04 42 55.8 +18 57 29 10.00 6.46   9.3 A M2  0.04 3680  0.48  0.037  0.51
PM I04429+2128   04 42 55.9 +21 28 22 12.28 7.96   0.0 A M3  0.09 3544  0.41  0.024  0.43
PM I04433+2412   04 43 22.0 +24 12 14 11.04 8.29   0.0 B -- 99.99 4003  0.59  0.079  0.63
PM I04444+2751   04 44 26.1 +27 51 44 11.28 7.91   0.0 A M2 99.99 3692  0.48  0.038  0.52
PM I04445+2355   04 44 32.1 +23 55 40 11.81 8.98   0.0 B ?? 99.99 3948  0.58  0.071  0.62
PM I04454+0938   04 45 27.2 +09 38 27 11.27 8.35   0.0 B K7 -0.32 3848  0.55  0.057  0.58
PM I04464-0249   04 46 24.4 -02 49 07 11.96 8.68   0.0 B M1 99.99 3596  0.44  0.029  0.46
PM I04467+2602   04 46 47.5 +26 02 07 11.06 8.10   0.0 B M4 -0.36 3873  0.55  0.060  0.59
PM I04468-1116   04 46 51.7 -11 16 47 12.30 8.14   0.0 B M4  0.09 3359  0.29  0.010  0.27
PM I04471+0209   04 47 11.7 +02 09 39 11.40 8.31   0.0 A M1 99.99 3813  0.53  0.052  0.57
PM I04473+0627   04 47 18.5 +06 27 11 11.40 8.65   0.0 A K7  0.16 3978  0.59  0.076  0.63
PM I04473-2750   04 47 22.7 -27 50 29 10.12 7.04   0.0 B M1 -0.10 3832  0.54  0.055  0.58
PM I04474+0428   04 47 27.5 +04 28 35 11.85 8.89   0.0 A M0 -0.26 3845  0.54  0.056  0.58
PM I04475+1453   04 47 35.3 +14 53 20 11.62 8.91   0.0 B -- 99.99 4032  0.60  0.084  0.64
PM I04480-5041   04 48 00.7 -50 41 25 11.75 8.74   0.0 B M1 99.99 3898  0.56  0.064  0.60
PM I04480+1703   04 48 00.9 +17 03 21 11.20 8.21   0.0 A M0  0.09 3853  0.55  0.057  0.59
PM I04487+1003   04 48 47.4 +10 03 02 12.15 8.13   0.0 A M3 -0.20 3412  0.33  0.014  0.32
PM I04489+5527   04 48 55.0 +55 27 18 11.48 8.73   0.0 B -- 99.99 4010  0.59  0.081  0.63
PM I04495-1447   04 49 32.8 -14 47 22 10.96 8.05  24.8 A M0 99.99 3871  0.55  0.060  0.59
PM I04499+2341E  04 49 56.4 +23 41 02 11.52 8.24   0.0 A M1  0.32 3905  0.56  0.065  0.60
PM I04502+4558   04 50 15.3 +45 58 49 11.84 8.53   0.0 B M1 -0.21 3712  0.49  0.040  0.53
PM I04504+1959   04 50 25.5 +19 59 11 12.09 8.73   0.0 A M2 -0.02 3692  0.48  0.038  0.52
PM I04506-3116   04 50 41.5 -31 16 29 11.66 8.80   0.0 B M0  0.08 3954  0.58  0.072  0.62
PM I04510+1458   04 51 02.4 +14 58 16 11.75 8.80   0.0 A M1  0.25 3907  0.56  0.065  0.60
PM I04520+0628   04 52 05.7 +06 28 35 11.93 7.81  12.3 A M4 99.99 3457  0.36  0.017  0.36
PM I04521+5311   04 52 10.0 +53 11 03 11.25 8.17   0.0 B -- 99.99 3813  0.53  0.052  0.57
PM I04524-1649   04 52 24.4 -16 49 21 11.71 7.74   0.0 B M3 99.99 3412  0.33  0.014  0.32
PM I04530-5643   04 53 01.3 -56 43 42 11.85 8.60   0.0 B M2 99.99 3738  0.50  0.043  0.54
PM I04535-5551W  04 53 30.5 -55 51 31 12.00 7.80  11.1 A M4 99.99 3254  0.20  0.004  0.16
PM I04535-5551E  04 53 31.2 -55 51 37 10.71 7.20  11.1 A -- 99.99 3623  0.45  0.031  0.48
PM I04536-2124   04 53 40.6 -21 24 14 11.74 8.56   0.0 B M1 -0.07 3692  0.48  0.038  0.52
PM I04538-1746   04 53 50.0 -17 46 24 10.93 7.41  12.1 A M2 -0.13 3663  0.47  0.035  0.50
PM I04559+0440W  04 55 54.5 +04 40 16 13.85 8.50  35.0 A M2  0.12 3722  0.50  0.041  0.53
PM I04585+5148   04 58 30.4 +51 48 17 11.23 8.52   0.0 B K7 99.99 4038  0.60  0.085  0.64
PM I04587+5056   04 58 46.0 +50 56 37 11.05 7.90  19.3 A M1 99.99 3870  0.55  0.060  0.59
PM I04588+4950   04 58 50.6 +49 50 57  9.88 6.93  16.3 A M0 99.99 3864  0.55  0.059  0.59
PM I04595+0147   04 59 34.8 +01 47 00 10.19 7.12  25.9 A M1  0.14 3843  0.54  0.056  0.58
PM I05006+0711   05 00 38.5 +07 11 13 11.56 8.72   0.0 B K7  0.07 3940  0.57  0.070  0.61
PM I05007-5715   05 00 47.1 -57 15 25 10.18 7.09  26.8 A M1 99.99 4048  0.60  0.087  0.64
PM I05012+2452   05 01 15.5 +24 52 24 11.61 8.08   0.0 A M2 99.99 3617  0.45  0.031  0.47
PM I05016+1224   05 01 37.7 +12 24 58 11.70 8.72   0.0 A M1  0.06 3892  0.56  0.063  0.60
PM I05018+0345   05 01 50.6 +03 45 55 11.39 8.08   0.0 A M2 99.99 3740  0.50  0.043  0.54
PM I05019+0108   05 01 56.7 +01 08 42 12.89 8.53   0.0 A M4 -0.11 3228 -0.19 -0.003 -0.14
PM I05019-0656   05 01 57.5 -06 56 45 12.22 7.62   5.3 A M5 99.99 3144 -0.19 -0.003 -0.14
PM I05019+0958   05 01 58.8 +09 58 59 11.47 7.21  33.2 C M4  0.03 3348  0.28  0.010  0.26
PM I05024-2115   05 02 28.4 -21 15 23  8.39 5.45   8.6 A M0 -0.34 3833  0.54  0.055  0.58
PM I05031+3046   05 03 06.5 +30 46 28 11.58 8.64   0.0 B K7 99.99 4124  0.62  0.101  0.66
PM I05032+2123   05 03 16.1 +21 23 56 11.03 7.45  27.4 A M2 99.99 3570  0.42  0.026  0.44
PM I05033-1722   05 03 20.1 -17 22 24 11.75 7.82   9.2 A M3 -0.08 3400  0.32  0.013  0.31
PM I05033+5307   05 03 23.9 +53 07 42 10.03 7.00  13.6 A M0 99.99 3814  0.53  0.052  0.57
PM I05035+3535   05 03 35.4 +35 35 17 10.95 8.06   0.0 B K7 -0.33 3913  0.57  0.066  0.61
PM I05038+3405   05 03 52.9 +34 05 16 12.04 8.93   0.0 B M1 -0.05 3703  0.49  0.039  0.52
PM I05057-5733   05 05 47.4 -57 33 13  9.02 6.27  11.7 A K7 99.99 3952  0.58  0.071  0.62
PM I05060+0420   05 06 04.0 +04 20 14 11.60 8.30   0.0 A M2 99.99 3730  0.50  0.042  0.53
PM I05062+0439   05 06 12.9 +04 39 27 13.46 8.91   0.0 A M7 99.99 3173 -0.19 -0.003 -0.14
PM I05076+2730   05 07 36.7 +27 30 05 11.30 8.32   0.0 A M0 -0.20 3806  0.53  0.051  0.57
PM I05078+1758   05 07 49.3 +17 58 57 11.88 8.02   0.0 A M3 99.99 3494  0.38  0.020  0.39
PM I05085-1810   05 08 35.0 -18 10 19 10.25 6.18   9.3 A M4  0.17 3429  0.34  0.015  0.34
PM I05088+3601   05 08 52.8 +36 01 20 11.84 8.96   0.0 B ?? 99.99 3921  0.57  0.067  0.61
PM I05091+1527   05 09 10.0 +15 27 33 12.56 8.77   0.0 A M3 99.99 3542  0.41  0.024  0.42
PM I05093+0434   05 09 19.5 +04 34 35  9.98 7.27   0.0 B -- 99.99 4032  0.60  0.084  0.64
PM I05103+0930   05 10 18.1 +09 30 07 12.37 8.86  27.1 A M2  0.44 3745  0.51  0.044  0.54
PM I05103+4850   05 10 22.1 +48 50 32 11.45 7.83  20.5 A M3 99.99 3540  0.41  0.024  0.42
PM I05106+2946   05 10 39.5 +29 46 48 12.49 8.60   0.0 A M3 99.99 3392  0.31  0.013  0.30
PM I05111+1548   05 11 09.7 +15 48 57 12.14 8.97   0.0 A M1  0.10 3851  0.55  0.057  0.59
PM I05114+1007   05 11 29.7 +10 07 15 12.09 8.85  51.9 A M1 99.99 3701  0.49  0.039  0.52
PM I05116-4501   05 11 40.6 -45 01 06  8.93 5.82   3.9 A M0 99.99 3695  0.49  0.039  0.52
PM I05127+1939   05 12 42.2 +19 39 56 10.81 7.30  12.3 A M2 -0.03 3651  0.47  0.034  0.49
PM I05130+1928   05 13 03.3 +19 28 05 11.66 8.73   0.0 B M0 99.99 3889  0.56  0.062  0.60
PM I05151-0720   05 15 08.0 -07 20 48 11.60 8.35  22.5 A M1 99.99 3625  0.45  0.031  0.48
PM I05157-3117   05 15 46.7 -31 17 45 12.14 8.59  23.1 A M2 -0.01 3660  0.47  0.035  0.50
PM I05160-7214   05 16 00.4 -72 14 12 11.78 8.21  21.7 A M2 99.99 3509  0.39  0.021  0.40
PM I05160-7935   05 16 01.0 -79 35 24 10.57 7.76   0.0 B K5 99.99 3967  0.58  0.074  0.62
PM I05169-7817   05 16 59.7 -78 17 20 11.94 8.07  15.3 A M3 99.99 3559  0.42  0.025  0.44
PM I05173+7210   05 17 21.3 +72 10 51 11.87 8.69   0.0 A M1 99.99 3781  0.52  0.048  0.56
PM I05173-4252   05 17 21.4 -42 52 47 11.97 8.34   0.0 B M2 99.99 3562  0.42  0.026  0.44
PM I05173+4550   05 17 23.7 +45 50 22 10.68 6.78  13.2 A M2 99.99 3677  0.48  0.037  0.51
PM I05177+0237   05 17 44.8 +02 37 14 11.68 8.79   0.0 A M0 -0.19 3810  0.53  0.052  0.57
PM I05181+3224   05 18 06.7 +32 24 40 11.66 8.92   0.0 B K7 99.99 4013  0.59  0.081  0.63
PM I05183-2522   05 18 18.5 -25 22 25 11.81 8.90   0.0 B M0  0.14 3923  0.57  0.067  0.61
PM I05187-2123E  05 18 47.5 -21 23 36 12.52 7.85  19.9 C M4  0.09 3462  0.36  0.018  0.36
PM I05195+6454   05 19 31.2 +64 54 33 13.19 8.95   0.0 A M4 99.99 3399  0.32  0.013  0.31
PM I05209+4411   05 20 57.5 +44 11 58 11.63 8.76   0.0 B -- 99.99 3924  0.57  0.067  0.61
PM I05226+7934   05 22 39.3 +79 34 31 11.24 8.20   0.0 A M1 99.99 3930  0.57  0.068  0.61
PM I05228+2016   05 22 50.1 +20 16 36 12.25 8.64   0.0 A M2 -0.27 3600  0.44  0.029  0.46
PM I05243-1601   05 24 19.1 -16 01 15 13.57 8.67   0.0 C M5  0.12 3124 -0.19 -0.003 -0.14
PM I05244-1427   05 24 27.8 -14 27 33 11.74 8.91   0.0 B M0 -0.32 3931  0.57  0.068  0.61
PM I05256-0909   05 25 41.7 -09 09 12 12.61 8.45   0.0 B M4 99.99 3264  0.21  0.005  0.17
PM I05266-4220   05 26 36.0 -42 20 17 10.97 7.77   0.0 B M1 99.99 3799  0.53  0.050  0.57
PM I05273-3130   05 27 19.8 -31 30 08 11.77 8.90   0.0 B M0 -0.13 3859  0.55  0.058  0.59
PM I05280+0938   05 28 00.2 +09 38 38 12.47 8.31   8.8 A M4 99.99 3294  0.24  0.006  0.20
PM I05282+0258N  05 28 14.6 +02 58 14 12.89 8.98  19.8 A M3 -0.18 3400  0.32  0.013  0.31
PM I05290+1014   05 29 02.1 +10 14 57 11.09 8.35  54.1 A -- 99.99 4015  0.60  0.081  0.64
PM I05294+1534E  05 29 27.0 +15 34 38 10.66 7.56  17.3 A M1 -0.12 3779  0.52  0.048  0.56
PM I05298-0326   05 29 52.0 -03 26 29 12.11 8.28  17.6 A M3 99.99 3465  0.36  0.018  0.37
PM I05298+3204   05 29 52.7 +32 04 51 12.28 8.65  20.6 A M3 99.99 3570  0.42  0.026  0.44
PM I05303-5358   05 30 18.6 -53 58 48 11.97 7.91   0.0 B M4 99.99 3479  0.37  0.019  0.38
PM I05306+1514   05 30 37.2 +15 14 28 12.83 8.98   0.0 A M3 99.99 3440  0.35  0.016  0.34
PM I05309-5330   05 30 57.2 -53 30 52 11.31 7.93   0.0 B M2 99.99 3639  0.46  0.033  0.49
PM I05314-0340   05 31 27.4 -03 40 38  8.01 5.00   5.7 A M1 99.99 3701  0.49  0.039  0.52
PM I05320-0305   05 32 04.5 -03 05 29 11.48 7.88   0.0 C M2 99.99 3582  0.43  0.027  0.45
PM I05322+0949   05 32 14.7 +09 49 14 11.51 7.42  12.8 A M4 99.99 3292  0.23  0.006  0.20
PM I05324-0714   05 32 26.9 -07 14 19 11.04 7.95   0.0 B M1 99.99 3782  0.52  0.048  0.56
PM I05333+4448   05 33 19.1 +44 48 58 12.31 8.20  15.3 A M4 99.99 3518  0.40  0.022  0.41
PM I05334-5117   05 33 25.6 -51 17 13 11.85 8.99   0.0 B K7 99.99 3862  0.55  0.059  0.59
PM I05334+4809   05 33 29.1 +48 09 25 11.60 8.63   0.0 A M0 99.99 3918  0.57  0.066  0.61
PM I05337+0156   05 33 44.8 +01 56 43 11.54 7.76  15.9 A M3  0.03 3600  0.44  0.029  0.46
PM I05339-0221   05 33 59.8 -02 21 32 12.46 8.56   0.0 C M3 -0.01 3662  0.47  0.035  0.50
PM I05341+5112   05 34 08.7 +51 12 56 11.14 8.00  25.5 A M2 99.99 3742  0.51  0.044  0.54
PM I05341+4732   05 34 10.6 +47 32 03 12.32 8.75   0.0 A M2 99.99 3605  0.44  0.029  0.47
PM I05342+1019N  05 34 15.1 +10 19 14 12.14 8.56   0.0 A M4 99.99 3493  0.38  0.020  0.39
PM I05348+1352   05 34 52.1 +13 52 46 11.93 7.78  12.4 A M4 99.99 3242  0.19  0.004  0.14
PM I05349+6521W  05 34 58.7 +65 21 43 11.59 8.71   0.0 B -- 99.99 3916  0.57  0.066  0.61
PM I05360-0738   05 36 00.1 -07 38 58 12.90 8.46   0.0 B M4  0.16 3267  0.21  0.005  0.17
PM I05365+1119   05 36 31.0 +11 19 40  8.92 6.13  11.2 A M0 -0.03 3998  0.59  0.079  0.63
PM I05366+1117   05 36 38.5 +11 17 48 12.62 8.27   0.0 A M4 99.99 3169 -0.19 -0.003 -0.14
PM I05402+1239   05 40 16.1 +12 39 00 11.50 8.07   0.0 A M2 99.99 3793  0.53  0.050  0.56
PM I05404+2448   05 40 25.7 +24 48 08 14.68 8.98  10.4 A M4 99.99 2905 -0.19 -0.003 -0.14
PM I05408-3323   05 40 48.7 -33 23 16 11.14 7.94   0.0 B M2 99.99 3468  0.36  0.018  0.37
PM I05415+5329   05 41 30.7 +53 29 23  9.80 6.59  12.4 A M1  0.14 3733  0.50  0.043  0.54
PM I05419+1520   05 41 58.9 +15 20 14 10.67 7.69  21.4 A M1 -0.11 3828  0.54  0.054  0.58
PM I05421+1229   05 42 09.3 +12 29 21 11.46 7.12   5.8 A M5 99.99 3122 -0.19 -0.003 -0.14
PM I05434-3041   05 43 26.7 -30 41 45 11.60 7.82   0.0 B M3  0.15 3482  0.37  0.019  0.38
PM I05449-2136   05 44 57.0 -21 36 55 12.33 8.65   0.0 B M3 -0.18 3468  0.36  0.018  0.37
PM I05458+6214   05 45 48.3 +62 14 12  9.11 6.35  13.7 A M0 99.99 4091  0.61  0.095  0.65
PM I05466+4407   05 46 38.4 +44 07 19 12.81 8.46  21.0 A M5 99.99 3188 -0.19 -0.003 -0.14
PM I05468+6630   05 46 48.7 +66 30 11 11.72 8.42   0.0 A -- 99.99 3715  0.49  0.041  0.53
PM I05472-0000   05 47 18.0 -00 00 48 11.00 7.99   0.0 B M1 -0.01 3787  0.52  0.049  0.56
PM I05473-4831   05 47 18.2 -48 31 30  9.84 7.08  20.8 A -- 99.99 3999  0.59  0.079  0.63
PM I05476-3619   05 47 40.6 -36 19 42 10.78 7.41  15.0 A M2 99.99 3666  0.47  0.036  0.50
PM I05478-3419   05 47 50.2 -34 19 13 12.00 8.50   0.0 B M2 -0.19 3633  0.46  0.032  0.48
PM I05482-1108   05 48 17.1 -11 08 04 11.08 8.13  26.7 A M1 -0.22 3916  0.57  0.066  0.61
PM I05487-4555   05 48 45.2 -45 55 42 11.60 8.68   0.0 B K7 99.99 3756  0.51  0.045  0.55
PM I05500+3212   05 50 02.5 +32 12 32 11.84 8.55   0.0 B -- 99.99 3716  0.50  0.041  0.53
PM I05503-2808   05 50 21.4 -28 08 48 11.76 8.57   0.0 B M1 -0.13 3718  0.50  0.041  0.53
PM I05528-1849   05 52 49.6 -18 49 48 12.29 8.63   0.0 B M3 99.99 3313  0.25  0.008  0.22
PM I05530+2507   05 53 01.8 +25 07 43 12.44 8.55   0.0 A M3 99.99 3484  0.37  0.019  0.38
PM I05530+0443   05 53 04.5 +04 43 07 12.22 8.95   0.0 A M2 99.99 3774  0.52  0.047  0.55
PM I05532+2415   05 53 14.1 +24 15 31 10.93 7.49  19.4 A M2 -0.07 3832  0.54  0.055  0.58
PM I05537-3038   05 53 45.9 -30 38 28 12.36 8.99   0.0 B M2 -0.14 3758  0.51  0.045  0.55
PM I05547+1055   05 54 45.7 +10 55 57 12.56 8.83   0.0 A M4 99.99 3479  0.37  0.019  0.38
PM I05550+3806   05 55 00.7 +38 06 58 11.36 8.41   0.0 B K5 99.99 3875  0.55  0.060  0.59
PM I05557-2651   05 55 43.2 -26 51 23 10.88 7.18  14.6 A M3  0.22 3674  0.48  0.036  0.51
PM I05558+4036   05 55 48.4 +40 36 49 12.05 8.78   0.0 A M1 99.99 3742  0.51  0.044  0.54
PM I05567-0319   05 56 43.5 -03 19 27 11.27 8.39   0.0 B K5 99.99 3916  0.57  0.066  0.61
PM I05569-4655   05 56 56.2 -46 55 53 10.67 7.64  23.6 A M1 99.99 3859  0.55  0.058  0.59
PM I05569+0155   05 56 58.4 +01 55 08 11.52 8.35   0.0 B -- 99.99 3773  0.52  0.047  0.55
PM I05587+2557   05 58 47.6 +25 57 39 11.90 8.78   0.0 A M1 -0.28 3775  0.52  0.048  0.56
PM I05596+5835   05 59 37.8 +58 35 34 10.35 7.07  13.5 A M1 99.99 3723  0.50  0.042  0.53
PM I06000+0242   06 00 03.5 +02 42 23 11.40 6.91   5.2 A M4  0.15 3168 -0.19 -0.003 -0.14
PM I06005+0254   06 00 33.9 +02 54 27 11.82 8.92   0.0 B ?? 99.99 3907  0.56  0.065  0.60
PM I06008+6809   06 00 49.5 +68 09 22 12.93 8.92  21.1 A M4 99.99 3240  0.19  0.003  0.14
PM I06011+5935   06 01 11.1 +59 35 49 12.07 7.47   7.5 A M4 99.99 3178 -0.19 -0.003 -0.14
PM I06017+1305   06 01 45.7 +13 05 01 12.14 8.44   0.0 A M3 99.99 3586  0.43  0.028  0.45
PM I06024-1634   06 02 24.6 -16 34 49 12.16 8.99   0.0 B M1 99.99 3883  0.56  0.061  0.60
PM I06025+3707   06 02 35.3 +37 07 37 11.74 8.43   0.0 A M2 99.99 3683  0.48  0.037  0.51
PM I06027+0848   06 02 44.3 +08 48 30 11.09 8.30   0.0 B -- 99.99 3974  0.58  0.075  0.62
PM I06035+1531   06 03 34.8 +15 31 30 10.99 8.20   0.0 A M0  0.06 3994  0.59  0.078  0.63
PM I06043-5518   06 04 20.4 -55 18 46 12.26 8.80  28.4 A -- 99.99 3649  0.46  0.034  0.49
PM I06048-3433   06 04 52.2 -34 33 35 12.97 7.74   0.0 B M6 99.99 3079 -0.19 -0.003 -0.14
PM I06071+3332   06 07 11.8 +33 32 37 12.47 8.99   0.0 A M3 99.99 3646  0.46  0.034  0.49
PM I06076-2547   06 07 41.3 -25 47 45 11.80 8.91   0.0 B M0 -0.06 3811  0.53  0.052  0.57
PM I06077-2544   06 07 43.7 -25 44 41 11.93 8.02  11.3 A M3 99.99 3402  0.32  0.013  0.31
PM I06091-4953   06 09 07.7 -49 53 17 11.08 7.82   0.0 B M1 99.99 3660  0.47  0.035  0.50
PM I06093-3549   06 09 19.2 -35 49 31 11.14 7.92   0.0 C M2 99.99 3652  0.47  0.034  0.49
PM I06097+0009   06 09 46.1 +00 09 32 10.90 8.12   0.0 A K7  0.27 3954  0.58  0.072  0.62
PM I06103+8206   06 10 19.8 +82 06 24 10.52 6.87   9.4 A M3 99.99 3583  0.43  0.027  0.45
PM I06105+0225   06 10 31.5 +02 25 31 11.25 8.34   0.0 A M0 -0.16 3848  0.55  0.057  0.58
PM I06105-2151   06 10 34.6 -21 51 52  8.20 5.10   5.8 A M1  0.02 3790  0.52  0.049  0.56
PM I06107+2556   06 10 46.3 +25 56 02 11.56 8.24   0.0 A M2 99.99 3740  0.50  0.043  0.54
PM I06108-4324   06 10 52.9 -43 24 17 12.29 8.17  11.5 A M4 99.99 3369  0.30  0.011  0.28
PM I06109+1019   06 10 54.8 +10 19 05 10.44 6.80  10.9 A M2 -0.04 3647  0.46  0.034  0.49
PM I06109-6512   06 10 59.9 -65 12 20 11.39 8.25  28.2 A M0 99.99 3880  0.56  0.061  0.60
PM I06126-4729   06 12 36.7 -47 29 32 12.35 8.85   0.0 B M2 99.99 3574  0.43  0.027  0.45
PM I06140+5140   06 14 02.4 +51 40 08 12.89 8.86  14.9 A M3 -0.19 3417  0.33  0.014  0.32
PM I06142-0035   06 14 13.3 -00 35 51 11.96 8.76   0.0 B M1 99.99 3710  0.49  0.040  0.52
PM I06147+4727   06 14 42.4 +47 27 34 11.51 8.66   0.0 A M1 99.99 3851  0.55  0.057  0.59
PM I06167-1635   06 16 44.7 -16 35 29 11.66 8.77   0.0 B M1  0.13 3860  0.55  0.058  0.59
PM I06168-0518   06 16 53.7 -05 18 03 12.68 8.15   0.0 D -- 99.99 3195 -0.19 -0.003 -0.14
PM I06170+8353   06 17 05.3 +83 53 35 13.09 8.96  13.9 A M4 99.99 3246  0.19  0.004  0.15
PM I06181+7506   06 18 07.2 +75 06 03 11.40 8.04   0.0 A M2 99.99 3557  0.42  0.025  0.43
PM I06194+1357   06 19 29.5 +13 57 02 10.82 7.84   0.0 A M0 -0.04 3902  0.56  0.064  0.60
PM I06212+4414   06 21 13.0 +44 14 30 12.29 8.72   0.0 A M3 99.99 3687  0.48  0.038  0.51
PM I06216+1618   06 21 36.6 +16 18 36 11.69 8.48  23.5 A M2 99.99 3749  0.51  0.044  0.54
PM I06218-2243   06 21 53.8 -22 43 24 10.85 7.83  25.0 A M1 99.99 3808  0.53  0.052  0.57
PM I06223+3326   06 22 20.7 +33 26 56 11.93 8.75   0.0 A M2 99.99 3741  0.51  0.044  0.54
PM I06237+0502   06 23 46.5 +05 02 41 11.32 8.03   0.0 A M1  0.40 3798  0.53  0.050  0.56
PM I06246+2325   06 24 41.3 +23 25 58 13.12 8.66   8.7 A M4 -0.19 3099 -0.19 -0.003 -0.14
PM I06253+3515   06 25 18.7 +35 15 54 11.21 8.46   0.0 B M0 99.99 3960  0.58  0.073  0.62
PM I06262+2349   06 26 14.5 +23 49 38 11.89 8.64   0.0 A M2 -0.05 3717  0.50  0.041  0.53
PM I06272-2550   06 27 13.4 -25 50 53 11.57 8.59  29.9 A -- 99.99 3862  0.55  0.059  0.59
PM I06277+0923   06 27 44.0 +09 23 54 11.84 8.27   0.0 A M2 99.99 3519  0.40  0.022  0.41
PM I06291+2821   06 29 09.5 +28 21 41 11.86 8.98   0.0 A M1  0.13 3887  0.56  0.062  0.60
PM I06293-0248   06 29 23.4 -02 48 50 10.98 6.38   4.1 A -- 99.99 3173 -0.19 -0.003 -0.14
PM I06306+4539   06 30 37.5 +45 39 21 12.01 8.89   0.0 A M1 -0.26 3648  0.46  0.034  0.49
PM I06307-7643   06 30 46.6 -76 43 09 14.19 8.89   8.8 A M6 99.99 2980 -0.19 -0.003 -0.14
PM I06310+5002   06 31 01.2 +50 02 48 11.16 7.87   0.0 A M1 99.99 3637  0.46  0.033  0.49
PM I06318-4332S  06 31 50.9 -43 32 05 12.73 7.85  23.4 C M2 99.99 3553  0.42  0.025  0.43
PM I06318-4332N  06 31 51.1 -43 32 02 10.66 7.63  23.4 A M0 99.99 3821  0.54  0.053  0.57
PM I06321-2701   06 32 08.8 -27 01 58 11.49 8.60  26.6 A M0 -0.45 3728  0.50  0.042  0.53
PM I06322+3748   06 32 15.0 +37 48 12 11.59 8.22   0.0 A M2 99.99 3730  0.50  0.042  0.53
PM I06337-7537S  06 33 43.3 -75 37 47 10.50 6.72   9.0 A M3 99.99 3605  0.44  0.030  0.47
PM I06337-7537N  06 33 46.8 -75 37 29 11.49 7.41   8.7 A M3 99.99 3302  0.24  0.007  0.21
PM I06338-5831   06 33 50.0 -58 31 42 11.64 7.90  16.5 A -- 99.99 3522  0.40  0.022  0.41
PM I06344-5234   06 34 25.9 -52 34 39 11.61 8.81   0.0 B -- 99.99 3966  0.58  0.074  0.62
PM I06345+3130   06 34 33.4 +31 30 08 12.60 8.70   0.0 A M3 -0.06 3529  0.40  0.023  0.41
PM I06353-5737   06 35 22.3 -57 37 35 11.13 8.02   0.0 B M1 99.99 3824  0.54  0.054  0.58
PM I06354-1556   06 35 27.8 -15 56 28 11.87 8.93   0.0 B M1  0.16 3921  0.57  0.067  0.61
PM I06358-6722   06 35 48.8 -67 22 58 11.64 8.54   0.0 B M1 99.99 3753  0.51  0.045  0.55
PM I06362+4916   06 36 16.7 +49 16 06 10.88 8.09   0.0 B M1 99.99 3972  0.58  0.074  0.62
PM I06363-4000   06 36 18.2 -40 00 23 10.67 7.62  19.6 A M1 99.99 3974  0.58  0.075  0.62
PM I06371+1733   06 37 10.8 +17 33 53  9.69 6.67   9.7 A M0 -0.36 3800  0.53  0.051  0.57
PM I06371-5002   06 37 11.2 -50 02 17  9.68 6.61  15.4 A M1 99.99 3837  0.54  0.055  0.58
PM I06380-3759   06 38 01.7 -37 59 08 10.95 7.99   0.0 B M0 99.99 4159  0.63  0.108  0.67
PM I06384-0347   06 38 24.7 -03 47 41 11.72 8.82   0.0 B ?? 99.99 3906  0.56  0.065  0.60
PM I06385-4620   06 38 33.7 -46 20 29 11.03 8.14   0.0 B M0 99.99 3829  0.54  0.054  0.58
PM I06396-2101   06 39 37.4 -21 01 33 12.79 8.51   0.0 B M4 -0.04 3258  0.20  0.004  0.16
PM I06396-5536   06 39 37.6 -55 36 34  9.90 6.86  13.3 A M0 99.99 3770  0.52  0.047  0.55
PM I06400+2835   06 40 05.5 +28 35 14 11.93 8.27   0.0 A M3 99.99 3547  0.41  0.024  0.43
PM I06409+6353   06 40 56.7 +63 53 25 11.11 8.38   0.0 B M0 99.99 4191  0.64  0.114  0.67
PM I06413+3354   06 41 19.5 +33 54 25 11.68 8.82   0.0 B M0  0.11 4024  0.60  0.083  0.64
PM I06421+0334   06 42 11.2 +03 34 52 12.12 8.17  12.8 A M3 -0.05 3475  0.37  0.019  0.37
PM I06436-2624   06 43 40.7 -26 24 40 12.89 8.90   0.0 B M3  0.05 3452  0.35  0.017  0.35
PM I06438+5108   06 43 49.7 +51 08 20 12.42 8.36   0.0 A M3 -0.01 3379  0.30  0.012  0.29
PM I06442+0535   06 44 12.3 +05 35 38 12.13 8.55   0.0 D -- 99.99 3594  0.44  0.029  0.46
PM I06442-0055   06 44 13.9 -00 55 31 11.74 8.77  38.9 A M0 99.99 3940  0.57  0.070  0.61
PM I06447+7153   06 44 45.7 +71 53 15 11.02 7.85  21.9 A M1 99.99 3912  0.57  0.066  0.61
PM I06461+3233   06 46 07.5 +32 33 15 12.15 8.99  26.2 A M3 -0.29 3753  0.51  0.045  0.55
PM I06467+1557   06 46 45.7 +15 57 42 11.14 7.92   0.0 A K5 99.99 3738  0.50  0.043  0.54
PM I06472-1151   06 47 17.0 -11 51 00 11.65 8.95   0.0 B -- 99.99 4044  0.60  0.086  0.64
PM I06486+5317   06 48 38.4 +53 17 29 12.20 8.95   0.0 A M2  0.30 3765  0.52  0.046  0.55
PM I06487-1607E  06 48 46.9 -16 07 00 11.86 8.88   0.0 B M0 -0.45 3800  0.53  0.050  0.57
PM I06501+3242   06 50 09.6 +32 42 22 11.71 8.65   0.0 A M1 99.99 3906  0.56  0.065  0.60
PM I06522-2623   06 52 17.1 -26 23 14 10.95 7.54   0.0 B M2  0.08 3775  0.52  0.047  0.55
PM I06523-0511   06 52 18.0 -05 11 24 10.25 6.58   8.7 A M2  0.13 3892  0.56  0.063  0.60
PM I06528-2143   06 52 48.2 -21 43 03 11.36 8.28  58.4 A M1  0.33 3957  0.58  0.072  0.62
PM I06528-0524   06 52 53.9 -05 24 41 12.30 8.71   0.0 B K5 99.99 3592  0.44  0.028  0.46
PM I06534+7255   06 53 24.1 +72 55 14 12.05 8.92   0.0 A M1 99.99 3780  0.52  0.048  0.56
PM I06540+6052   06 54 04.2 +60 52 18 10.98 7.13  10.5 A M4 99.99 3444  0.35  0.016  0.35
PM I06548+3316   06 54 49.0 +33 16 05 10.01 6.10   5.6 A M3 99.99 3389  0.31  0.012  0.30
PM I06548+3427   06 54 53.7 +34 27 12 10.84 8.12   0.0 B M0  0.04 4120  0.62  0.100  0.66
PM I06562+3226S  06 56 16.6 +32 26 36 10.19 7.01  20.2 A -- 99.99 3770  0.52  0.047  0.55
PM I06564+1207   06 56 25.8 +12 07 32 11.23 7.99   0.0 A M1  0.02 3735  0.50  0.043  0.54
PM I06564+4005   06 56 28.5 +40 05 05 11.18 8.01   0.0 A M1 -0.21 3819  0.54  0.053  0.57
PM I06570+3045   06 57 04.7 +30 45 23  9.82 7.10  18.4 A -- 99.99 4028  0.60  0.084  0.64
PM I06571-4324   06 57 11.7 -43 24 51 11.21 7.59   0.0 B M2 99.99 3523  0.40  0.022  0.41
PM I06574+7405   06 57 26.1 +74 05 26 13.03 8.93   0.0 A M4 -0.01 3437  0.34  0.016  0.34
PM I06577-4417   06 57 46.6 -44 17 28 10.82 6.88   8.0 A M4 99.99 3401  0.32  0.013  0.31
PM I06579+6219   06 57 57.1 +62 19 19 13.56 8.59  11.6 A M5 99.99 3100 -0.19 -0.003 -0.14
PM I06582+5108   06 58 12.4 +51 08 37 12.43 8.98   0.0 A M2  0.37 3746  0.51  0.044  0.54
PM I06587+2843   06 58 46.9 +28 43 00 12.20 8.64   0.0 B -- 99.99 3603  0.44  0.029  0.46
PM I06588-3555   06 58 51.3 -35 55 46 11.79 7.99   0.0 D -- 99.99 3499  0.38  0.020  0.39
PM I06589+2842   06 58 58.5 +28 42 58 11.41 8.66   0.0 B M0  0.03 3988  0.59  0.077  0.63
PM I06591-1347W  06 59 09.7 -13 47 25 11.59 7.99   0.0 B -- 99.99 3587  0.43  0.028  0.45
PM I06591-1347E  06 59 09.9 -13 47 24 11.59 8.05   0.0 B -- 99.99 3611  0.45  0.030  0.47
PM I06593+4735   06 59 20.2 +47 35 58 11.74 8.60   0.0 B -- 99.99 3787  0.52  0.049  0.56
PM I06594+1930   06 59 28.9 +19 30 33 12.85 8.94   0.0 A M2 -0.03 3349  0.28  0.010  0.26
PM I06596+0545   06 59 41.6 +05 45 40 12.56 8.95   0.0 A M2  0.18 3691  0.48  0.038  0.52
PM I07001-2847   07 00 09.5 -28 47 02 10.88 7.94   0.0 B M0 -0.32 3835  0.54  0.055  0.58
PM I07011+5949   07 01 06.2 +59 49 59 11.05 8.13  23.3 A M0 -0.35 3899  0.56  0.064  0.60
PM I07012+0052   07 01 15.5 +00 52 41 12.32 8.79   0.0 A M2  0.18 3607  0.44  0.030  0.47
PM I07033+3441   07 03 23.2 +34 41 51 13.11 8.77  13.7 A M4 99.99 3240  0.19  0.003  0.14
PM I07034+7646   07 03 29.9 +76 46 25 12.72 8.84   0.0 A M4 99.99 3400  0.32  0.013  0.31
PM I07039+5242   07 03 55.7 +52 42 06 13.36 8.54   9.3 A M6 99.99 3040 -0.19 -0.003 -0.14
PM I07042-1030   07 04 17.7 -10 30 31 11.25 7.31  16.0 A M4 99.99 3436  0.34  0.016  0.34
PM I07044+6817   07 04 25.9 +68 17 19 11.99 8.17  14.9 A M3 99.99 3440  0.35  0.016  0.34
PM I07047-3836   07 04 45.9 -38 36 07 12.32 8.95  17.6 A -- 99.99 3687  0.48  0.038  0.51
PM I07048+2459   07 04 49.6 +24 59 55 11.64 8.27   0.0 A M2 99.99 3740  0.50  0.043  0.54
PM I07052+0825   07 05 12.3 +08 25 52 12.29 8.83   0.0 A M2 99.99 3576  0.43  0.027  0.45
PM I07073-2127   07 07 22.9 -21 27 27 11.14 7.63  17.3 A M2 -0.20 3702  0.49  0.039  0.52
PM I07078+6712   07 07 50.4 +67 12 04 11.23 7.87  17.6 A M2 -0.21 3709  0.49  0.040  0.52
PM I07078+0725   07 07 53.6 +07 25 32 11.66 8.74   0.0 A M0  0.03 3838  0.54  0.055  0.58
PM I07081-2248   07 08 07.0 -22 48 47 11.48 8.09   0.0 B M2 99.99 3647  0.46  0.034  0.49
PM I07081+0536   07 08 11.4 +05 36 52 11.71 8.61   0.0 B -- 99.99 3804  0.53  0.051  0.57
PM I07086+3042   07 08 39.5 +30 42 50 11.44 8.33   0.0 A M1 99.99 3868  0.55  0.059  0.59
PM I07095+6950   07 09 32.4 +69 50 57 12.47 8.86   0.0 A M3 99.99 3575  0.43  0.027  0.45
PM I07100+3831   07 10 01.8 +38 31 46 11.42 6.73   6.3 A M5 99.99 3069 -0.19 -0.003 -0.14
PM I07105+2822   07 10 34.2 +28 22 41 11.74 8.92   0.0 A M0  0.32 4021  0.60  0.082  0.64
PM I07105-2625   07 10 36.0 -26 25 38 12.08 8.13   0.0 D -- 99.99 3425  0.34  0.015  0.33
PM I07111+1312   07 11 09.2 +13 12 44 11.65 8.64   0.0 A M0 99.99 3924  0.57  0.067  0.61
PM I07113-6707   07 11 19.7 -67 07 21 11.27 8.28  26.3 A -- 99.99 3860  0.55  0.058  0.59
PM I07119+7721   07 11 57.1 +77 21 59 11.06 7.72   0.0 A M2 99.99 3740  0.50  0.043  0.54
PM I07120-2453   07 12 04.8 -24 53 31 10.47 7.70  26.7 A M0  0.08 3956  0.58  0.072  0.62
PM I07121+5216   07 12 11.4 +52 16 24 11.36 8.12  26.9 A M1 99.99 3862  0.55  0.059  0.59
PM I07129-5220   07 12 54.1 -52 20 05 12.79 8.88   0.0 B M3 99.99 3437  0.34  0.016  0.34
PM I07129+3547   07 12 59.5 +35 47 03 12.53 8.83   0.0 A M3 -0.25 3561  0.42  0.026  0.44
PM I07132+2406   07 13 13.8 +24 06 28 11.33 8.54   0.0 B K5 99.99 4177  0.63  0.111  0.67
PM I07140+5043   07 14 04.5 +50 43 33 11.60 8.44   0.0 A M1 99.99 3727  0.50  0.042  0.53
PM I07148-2152   07 14 50.7 -21 52 21 13.47 8.91   0.0 D -- 99.99 3186 -0.19 -0.003 -0.14
PM I07151+1555   07 15 08.8 +15 55 44 11.59 8.74  48.9 A M0 -0.07 4111  0.62  0.098  0.66
PM I07158-8300   07 15 49.0 -83 00 18 11.84 8.42   0.0 B M2 99.99 3682  0.48  0.037  0.51
PM I07162+3315   07 16 12.1 +33 15 15 11.69 8.63   0.0 A M1 99.99 3807  0.53  0.051  0.57
PM I07163+2708W  07 16 19.8 +27 08 32 10.85 7.01  12.0 A M3 -0.04 3476  0.37  0.019  0.37
PM I07172-0501   07 17 17.1 -05 01 03 13.24 8.87   0.0 B M4 -0.04 3159 -0.19 -0.003 -0.14
PM I07181+3916   07 18 08.2 +39 16 29 10.39 7.21  14.5 A M1 -0.31 3751  0.51  0.045  0.54
PM I07182-5229   07 18 14.0 -52 29 29 11.79 8.66   0.0 B M1 99.99 3774  0.52  0.047  0.55
PM I07187-2616   07 18 44.2 -26 16 17 11.52 8.15   0.0 C M2  0.27 3720  0.50  0.041  0.53
PM I07191+6644N  07 19 09.2 +66 44 29 11.81 8.88  52.9 A K7  0.10 4053  0.61  0.088  0.64
PM I07195+3249   07 19 31.3 +32 49 48 10.15 7.18  19.4 A M1 99.99 3941  0.57  0.070  0.62
PM I07199+8404   07 19 58.0 +84 04 38 11.94 8.31   0.0 A M2 99.99 3390  0.31  0.012  0.30
PM I07205-4055   07 20 30.2 -40 55 32 11.63 8.46   0.0 B M2 99.99 3695  0.49  0.038  0.52
PM I07208-6210   07 20 52.0 -62 10 11 12.49 8.38   0.0 B M3 99.99 3356  0.29  0.010  0.27
PM I07225+3553N  07 22 31.1 +35 53 57 11.54 8.72  36.4 A M0  0.09 4006  0.59  0.080  0.63
PM I07225+3553S  07 22 32.6 +35 53 33 10.97 8.06  36.4 A M0 99.99 4054  0.61  0.088  0.64
PM I07227+4622   07 22 44.9 +46 22 38 11.73 8.89   0.0 B M0  0.04 3885  0.56  0.062  0.60
PM I07232+4605   07 23 14.9 +46 05 14 10.59 7.34  16.4 A M1  0.08 3746  0.51  0.044  0.54
PM I07233-6006   07 23 20.8 -60 06 13 12.24 8.59   0.0 B M2 99.99 3465  0.36  0.018  0.37
PM I07245+1836   07 24 32.2 +18 36 31 11.36 8.59   0.0 B K7  0.13 4098  0.62  0.096  0.65
PM I07245-1753   07 24 34.3 -17 53 31 10.42 7.68  24.4 A K7 -0.02 3946  0.58  0.071  0.62
PM I07254-1041   07 25 29.8 -10 41 59 11.64 8.78   0.0 B M0 99.99 3852  0.55  0.057  0.59
PM I07256+4403   07 25 36.4 +44 03 31 11.10 8.32  38.7 A -- 99.99 3981  0.59  0.076  0.63
PM I07274+0513   07 27 24.5 +05 13 32  9.81 5.71   3.8 A M4  0.02 3317  0.25  0.008  0.23
PM I07274+2202   07 27 28.6 +22 02 37 11.28 7.82  19.3 A K7  0.42 3776  0.52  0.048  0.56
PM I07287-0317   07 28 45.4 -03 17 53 11.48 7.54  12.3 A M3 -0.09 3448  0.35  0.017  0.35
PM I07288-3014   07 28 51.4 -30 14 48 10.05 6.61  15.7 A M2  0.16 3822  0.54  0.053  0.57
PM I07295+3556   07 29 31.1 +35 56 00 11.94 8.64   0.0 A M2 99.99 3788  0.52  0.049  0.56
PM I07299+4302E  07 29 58.7 +43 02 01 11.97 8.98   0.0 A M1 -0.36 3741  0.51  0.044  0.54
PM I07300+1103   07 30 03.3 +11 03 35 11.06 8.33   0.0 B -- 99.99 4018  0.60  0.082  0.64
PM I07302-0340   07 30 17.5 -03 40 24 10.53 7.63   0.0 B M0  0.03 3954  0.58  0.072  0.62
PM I07305-6835   07 30 31.2 -68 35 06 11.14 8.35   0.0 B K7 99.99 4070  0.61  0.091  0.65
PM I07306-4424   07 30 39.3 -44 24 00 10.31 7.52   0.0 B M0 99.99 4156  0.63  0.107  0.66
PM I07310-3713   07 31 04.1 -37 13 46 11.51 8.24  33.3 A M1 99.99 3580  0.43  0.027  0.45
PM I07312+0033   07 31 12.9 +00 33 14 11.32 8.31   0.0 A M0  0.01 3768  0.52  0.047  0.55
PM I07316+6201W  07 31 36.1 +62 01 11 11.93 8.96   0.0 A M1  0.15 3945  0.58  0.070  0.62
PM I07319+3613N  07 31 57.3 +36 13 47 11.78 7.57  12.0 A M3  0.10 3604  0.44  0.029  0.46
PM I07319+3613S  07 31 57.7 +36 13 09 10.64 6.77  11.9 A M3  0.08 3628  0.45  0.032  0.48
PM I07320+6837   07 32 02.0 +68 37 15 10.93 7.74  25.2 A M1  0.16 3876  0.55  0.060  0.59
PM I07320+1719E  07 32 02.9 +17 19 09 10.95 8.17  32.7 A M0 -0.09 3892  0.56  0.063  0.60
PM I07325+2453W  07 32 31.0 +24 53 41 12.68 8.99   0.0 A M3 99.99 3583  0.43  0.028  0.45
PM I07328-4912   07 32 48.6 -49 12 43 12.22 7.64   0.0 D -- 99.99 3180 -0.19 -0.003 -0.14
PM I07333+4944   07 33 23.1 +49 44 22 11.49 8.61  31.4 A M0 99.99 4070  0.61  0.091  0.65
PM I07336-4758W  07 33 38.5 -47 58 29 12.40 8.43  58.8 D -- 99.99 3418  0.33  0.014  0.33
PM I07342+0059   07 34 17.6 +00 59 09 11.98 8.26   0.0 A M3 99.99 3498  0.38  0.020  0.39
PM I07344+6256   07 34 27.4 +62 56 29 10.55 7.34  11.5 A M1 -0.15 3681  0.48  0.037  0.51
PM I07346+3152   07 34 37.4 +31 52 10  9.43 6.07   0.0 A M1  0.03 3885  0.56  0.062  0.60
PM I07346+2220   07 34 39.1 +22 20 15 11.59 8.36  26.7 A M1 99.99 3700  0.49  0.039  0.52
PM I07349+1445   07 34 56.3 +14 45 54 11.25 7.29   0.0 A M3  0.04 3504  0.39  0.021  0.40
PM I07351+4117   07 35 08.2 +41 17 28 11.61 8.85   0.0 B K7 99.99 3987  0.59  0.077  0.63
PM I07353+5450   07 35 21.9 +54 50 58 11.36 7.77  12.8 A M2  0.06 3591  0.44  0.028  0.46
PM I07354+4814S  07 35 26.8 +48 14 35 11.78 8.62   0.0 A M1  0.03 3782  0.52  0.048  0.56
PM I07361-0306   07 36 07.1 -03 06 38  9.93 6.79  14.2 A M1 99.99 3744  0.51  0.044  0.54
PM I07362-5155   07 36 12.0 -51 55 21 12.48 8.55  16.2 A M3 99.99 3428  0.34  0.015  0.33
PM I07364+0704   07 36 25.1 +07 04 43 13.26 8.18   8.6 A M6 99.99 2980 -0.19 -0.003 -0.14
PM I07373-7342   07 37 18.4 -73 42 40  9.93 7.20   0.0 B -- 99.99 4019  0.60  0.082  0.64
PM I07381-3112   07 38 09.7 -31 12 19 11.92 8.18   0.0 B M3 -0.05 3539  0.41  0.024  0.42
PM I07383-3408   07 38 19.0 -34 08 29 11.62 8.79   0.0 B M0 -0.30 3859  0.55  0.058  0.59
PM I07383+3426   07 38 19.9 +34 26 58 11.31 8.48  31.6 A M0 -0.03 3993  0.59  0.078  0.63
PM I07384+2400   07 38 29.5 +24 00 08 13.00 8.93  16.7 A M4 99.99 3399  0.32  0.013  0.31
PM I07386-2113   07 38 41.0 -21 13 28 11.75 7.85  10.6 A M3 -0.17 3406  0.32  0.014  0.31
PM I07392-2931   07 39 13.7 -29 31 40 11.14 8.40  53.9 A M0 -0.05 3975  0.58  0.075  0.62
PM I07393+0211   07 39 23.0 +02 11 01  9.70 6.77  14.6 A M1 99.99 3940  0.57  0.070  0.61
PM I07395+2642   07 39 34.8 +26 42 17 12.25 8.91   0.0 B -- 99.99 3697  0.49  0.039  0.52
PM I07395+3327   07 39 35.8 +33 27 45 11.88 8.42  35.7 A M2  0.22 3797  0.53  0.050  0.56
PM I07400-0336   07 40 02.9 -03 36 13  9.58 6.38  14.2 A K7 -0.07 4133  0.62  0.103  0.66
PM I07401-4257   07 40 11.8 -42 57 40 13.83 8.68   0.0 B M5 99.99 3102 -0.19 -0.003 -0.14
PM I07418+0502   07 41 52.8 +05 02 24 12.79 8.91   0.0 A M3 99.99 3425  0.34  0.015  0.33
PM I07421+5004   07 42 09.7 +50 04 27 12.13 8.45   0.0 A M3 99.99 3519  0.40  0.022  0.41
PM I07422-3103   07 42 16.9 -31 03 24 10.87 8.11   0.0 B -- 99.99 3993  0.59  0.078  0.63
PM I07431+1810   07 43 11.7 +18 10 42 11.36 8.12  30.8 A M1 -0.25 3733  0.50  0.043  0.54
PM I07446+0333   07 44 40.2 +03 33 08 11.20 6.58   6.0 A M5 99.99 3242  0.19  0.004  0.14
PM I07470-1356   07 47 03.1 -13 56 19 11.58 8.53  28.9 A M1 -0.40 3897  0.56  0.063  0.60
PM I07472+5020   07 47 13.9 +50 20 38 13.11 8.85   0.0 A M4 -0.05 3225 -0.19 -0.003 -0.14
PM I07482+2022   07 48 16.4 +20 22 05 11.49 8.12  14.8 A M2 -0.47 3565  0.42  0.026  0.44
PM I07492-7642   07 49 12.7 -76 42 06 11.39 7.41   0.0 B M4 99.99 3406  0.32  0.014  0.31
PM I07493+8458   07 49 19.6 +84 58 38 12.85 8.99   0.0 A M3 99.99 3477  0.37  0.019  0.38
PM I07497-0320   07 49 42.1 -03 20 33 13.17 8.89   0.0 B M4 99.99 3247  0.19  0.004  0.15
PM I07498-0317   07 49 50.9 -03 17 19 12.42 8.04   0.0 B M5 99.99 3252  0.20  0.004  0.16
PM I07500-2045   07 50 02.0 -20 45 12 11.80 8.78   0.0 B K5 99.99 3840  0.54  0.056  0.58
PM I07519-0000   07 51 54.7 -00 00 11 13.26 8.50   8.8 A M5  0.02 3094 -0.19 -0.003 -0.14
PM I07528-0306   07 52 52.1 -03 06 59 11.68 8.84   0.0 B M0 -0.21 3865  0.55  0.059  0.59
PM I07533-3326   07 53 20.4 -33 26 31 11.58 7.81   0.0 B M3  0.06 3565  0.42  0.026  0.44
PM I07541-2518   07 54 10.9 -25 18 11  9.83 7.02  19.4 A M0 -0.17 3922  0.57  0.067  0.61
PM I07545+0832   07 54 34.1 +08 32 25 12.33 8.54   0.0 A M3 99.99 3426  0.34  0.015  0.33
PM I07549-2920   07 54 54.8 -29 20 55 12.83 8.31  13.4 A M4  0.09 3100 -0.19 -0.003 -0.14
PM I07553-1529   07 55 23.9 -15 29 53 11.28 8.48  32.1 A -- 99.99 3970  0.58  0.074  0.62
PM I07558+8323   07 55 54.0 +83 23 04 13.11 8.74  12.5 A M5 99.99 3183 -0.19 -0.003 -0.14
PM I07568-4538   07 56 53.9 -45 38 14 12.35 8.76   0.0 B M2 99.99 3436  0.34  0.016  0.34
PM I07582+4118   07 58 12.7 +41 18 13 11.99 7.73   8.6 A M4 99.99 3197 -0.19 -0.003 -0.14
PM I07583+4939   07 58 22.7 +49 39 53 13.17 8.71  13.8 A M5 99.99 3223 -0.19 -0.003 -0.14
PM I07590+1523   07 59 05.8 +15 23 29 12.38 8.79   0.0 A M2  0.09 3611  0.45  0.030  0.47
PM I07592-2100   07 59 17.8 -21 00 39 12.18 8.85   0.0 D ?? 99.99 3702  0.49  0.039  0.52
PM I07595-1617   07 59 34.4 -16 17 58 11.38 8.55   0.0 B M0 -0.36 3977  0.58  0.075  0.63
PM I08000-4002   08 00 02.1 -40 02 22 10.01 7.05  17.2 A -- 99.99 3871  0.55  0.060  0.59
PM I08005+2553   08 00 34.7 +25 53 33 11.66 8.20   0.0 A M2 -0.25 3750  0.51  0.045  0.54
PM I08017+2342   08 01 43.6 +23 42 27 10.99 7.67   0.0 A M2 99.99 3741  0.51  0.044  0.54
PM I08020-1710   08 02 03.4 -17 10 18 11.43 8.18  30.0 A M1 -0.33 3738  0.50  0.043  0.54
PM I08033+5250   08 03 19.5 +52 50 38 11.42 8.06  31.4 A M2 99.99 3740  0.51  0.043  0.54
PM I08044-8313   08 04 25.8 -83 13 58 12.74 8.97   0.0 B -- 99.99 3508  0.39  0.021  0.40
PM I08066+5553   08 06 36.5 +55 53 38 11.56 8.05  30.1 A M2 99.99 3640  0.46  0.033  0.49
PM I08068+3645   08 06 48.4 +36 45 38 12.92 8.98   0.0 A M4 99.99 3438  0.34  0.016  0.34
PM I08069-4617   08 06 58.0 -46 17 03 11.40 7.43   0.0 D -- 99.99 3416  0.33  0.014  0.32
PM I08082+2106S  08 08 13.6 +21 06 09 11.19 7.34  16.6 A M7 99.99 3443  0.35  0.016  0.35
PM I08083+5831   08 08 18.2 +58 31 09 12.82 8.80   0.0 A M3 99.99 3409  0.32  0.014  0.32
PM I08089+3249   08 08 56.4 +32 49 11 10.04 7.21  21.3 A M0 99.99 3945  0.58  0.070  0.62
PM I08095+2154   08 09 31.0 +21 54 17 11.86 8.33  22.3 A M2 -0.08 3651  0.47  0.034  0.49
PM I08099-5258   08 09 58.1 -52 58 05 11.80 7.99  16.5 A M3 99.99 3488  0.38  0.020  0.38
PM I08103+0935   08 10 20.7 +09 35 16 11.98 8.38   0.0 A M2  0.14 3719  0.50  0.041  0.53
PM I08104-1109   08 10 26.5 -11 09 36 11.84 8.29   0.0 B M5 -0.05 3666  0.47  0.035  0.50
PM I08105-1348   08 10 34.3 -13 48 51 11.88 8.28   0.0 B M2 -0.18 3543  0.41  0.024  0.42
PM I08113+4734   08 11 20.4 +47 34 52 11.38 8.48  42.4 A M0 99.99 3965  0.58  0.073  0.62
PM I08119+0846   08 11 57.6 +08 46 22 12.86 8.42   6.7 A M4 -0.11 3152 -0.19 -0.003 -0.14
PM I08126-2133   08 12 40.9 -21 33 05 12.19 7.60   8.0 A M5  0.26 3212 -0.19 -0.003 -0.14
PM I08131-1355   08 13 08.5 -13 55 01  9.47 6.64  20.6 A M0 -0.28 3920  0.57  0.067  0.61
PM I08134-5317   08 13 26.1 -53 17 38 12.05 8.54   0.0 B M2 99.99 3586  0.43  0.028  0.45
PM I08137-7607   08 13 42.6 -76 07 48 11.96 8.16   0.0 B M3 99.99 3425  0.34  0.015  0.33
PM I08143-2542   08 14 22.6 -25 42 19 11.60 8.11   0.0 B M2 -0.02 3731  0.50  0.042  0.53
PM I08158+3136   08 15 53.9 +31 36 38 12.03 8.94   0.0 A M1  0.20 3803  0.53  0.051  0.57
PM I08161+0118   08 16 08.0 +01 18 09 10.14 6.62   9.1 A M2 99.99 3598  0.44  0.029  0.46
PM I08166-4212   08 16 37.5 -42 12 25 11.65 8.76   0.0 B M0 99.99 3792  0.53  0.050  0.56
PM I08170-0235   08 17 05.1 -02 35 49 12.07 8.95   0.0 B -- -0.17 3791  0.52  0.049  0.56
PM I08175+2059   08 17 31.7 +20 59 51 12.54 8.99   0.0 A M3 99.99 3555  0.42  0.025  0.43
PM I08178+3107   08 17 51.3 +31 07 46 11.22 7.94   0.0 A M2 99.99 3661  0.47  0.035  0.50
PM I08181-6818   08 18 07.7 -68 18 46 11.76 7.93   0.0 B M2 99.99 3426  0.34  0.015  0.33
PM I08195-4237   08 19 35.7 -42 37 00 12.21 7.56   0.0 D -- 99.99 3164 -0.19 -0.003 -0.14
PM I08202+0532   08 20 13.4 +05 32 08 11.98 8.53   0.0 A M2 -0.11 3678  0.48  0.037  0.51
PM I08210+5001   08 21 02.6 +50 01 14 11.74 8.67   0.0 A M1 99.99 3799  0.53  0.050  0.57
PM I08210+5947   08 21 02.9 +59 47 52 11.55 8.74   0.0 A M0 -0.19 3825  0.54  0.054  0.58
PM I08227-5726S  08 22 47.4 -57 26 53 13.33 8.63   0.0 B M4 99.99 3248  0.20  0.004  0.15
PM I08258-1622   08 25 51.6 -16 22 47 10.34 7.61  45.8 A M0 99.99 4058  0.61  0.089  0.65
PM I08260-0824   08 26 00.4 -08 24 21 11.55 8.23   0.0 B M1  0.08 3762  0.51  0.046  0.55
PM I08271-6504   08 27 09.6 -65 04 42  9.96 7.21   0.0 B -- 99.99 4003  0.59  0.079  0.63
PM I08271-4459   08 27 11.8 -44 59 21 11.94 7.75  13.7 A -- 99.99 3319  0.26  0.008  0.23
PM I08273-2047   08 27 21.1 -20 47 36 12.28 8.98   0.0 D -- 99.99 3715  0.49  0.041  0.53
PM I08275+0837   08 27 30.9 +08 37 13 12.20 8.44   0.0 B -- 99.99 3516  0.39  0.022  0.41
PM I08283+3500   08 28 22.1 +35 00 59 10.77 7.63  19.7 A M1  0.45 3700  0.49  0.039  0.52
PM I08293+0355E  08 29 21.9 +03 55 09 11.52 7.93   0.0 A M3 99.99 3602  0.44  0.029  0.46
PM I08298+2646   08 29 49.4 +26 46 33 14.16 8.23   3.6 A M1 -0.36 2809 -0.19 -0.003 -0.14
PM I08299+6143   08 29 56.3 +61 43 32 10.40 7.61  19.7 A K7 99.99 3905  0.56  0.064  0.60
PM I08313-0602   08 31 21.6 -06 02 01 11.25 8.00  26.4 A M1 -0.26 3865  0.55  0.059  0.59
PM I08315+7303   08 31 30.1 +73 03 45 12.90 8.78  14.9 A M5 99.99 3182 -0.19 -0.003 -0.14
PM I08316+1923N  08 31 37.4 +19 23 49 13.88 8.62  11.1 A M4  0.27 3360  0.29  0.010  0.27
PM I08316+1923S  08 31 37.6 +19 23 39 11.59 7.51  11.1 A M4  0.31 3374  0.30  0.011  0.28
PM I08317+0545   08 31 47.9 +05 45 18 11.99 8.91   0.0 A M1 99.99 3884  0.56  0.062  0.60
PM I08320-5839   08 32 00.6 -58 39 28 11.24 8.34   0.0 B K7 99.99 3771  0.52  0.047  0.55
PM I08325+4510   08 32 36.0 +45 10 17 12.46 8.88   0.0 A M2 -0.27 3615  0.45  0.031  0.47
PM I08334+1348   08 33 27.0 +13 48 19 11.58 8.85   0.0 B -- 99.99 4026  0.60  0.083  0.64
PM I08344-0108W  08 34 25.9 -01 08 39 12.75 8.81  13.6 A -- -0.27 3433  0.34  0.015  0.34
PM I08346-3913   08 34 39.7 -39 13 05 11.84 8.98   0.0 B -- 99.99 3931  0.57  0.068  0.61
PM I08357-5645   08 35 47.5 -56 45 12 12.07 8.97   0.0 B K7 99.99 4116  0.62  0.099  0.66
PM I08358+6804   08 35 49.1 +68 04 09 11.68 7.86  13.4 A M3 99.99 3400  0.32  0.013  0.31
PM I08358-1528   08 35 51.2 -15 28 00 11.32 8.59  54.8 A -- 99.99 4020  0.60  0.082  0.64
PM I08362-4133W  08 36 14.2 -41 33 25 11.11 8.08  39.1 A -- 99.99 3836  0.54  0.055  0.58
PM I08362-4133E  08 36 14.5 -41 33 25 11.00 8.22  39.1 A -- 99.99 3980  0.59  0.076  0.63
PM I08364+6717   08 36 25.5 +67 17 42  9.37 6.43  13.8 A M0 -0.12 3802  0.53  0.051  0.57
PM I08364+2628   08 36 26.7 +26 28 19 12.55 8.96   0.0 A M3 99.99 3617  0.45  0.031  0.47
PM I08368+6949   08 36 49.6 +69 49 16 11.89 8.83   0.0 A M0 99.99 3784  0.52  0.049  0.56
PM I08368+3557   08 36 49.8 +35 57 29 11.24 8.54   0.0 B M0 99.99 4044  0.60  0.086  0.64
PM I08371+1507   08 37 08.0 +15 07 45 11.80 8.12  19.0 A M3 -0.01 3596  0.44  0.029  0.46
PM I08379-2013   08 37 57.1 -20 13 12 12.22 8.57   0.0 B M2  0.21 3746  0.51  0.044  0.54
PM I08383-0415   08 38 19.2 -04 15 29 11.37 8.57   0.0 B -- 99.99 3970  0.58  0.074  0.62
PM I08387+5141   08 38 42.2 +51 41 33 11.92 8.69   0.0 A M2 99.99 3728  0.50  0.042  0.53
PM I08389-0933   08 38 54.5 -09 33 58 11.87 8.36   0.0 B M2  0.21 3648  0.46  0.034  0.49
PM I08397+1925   08 39 43.3 +19 25 11 11.52 8.75   0.0 B K7 99.99 4099  0.62  0.096  0.65
PM I08400-0628   08 40 00.3 -06 28 33  9.97 7.20  30.3 A K7 99.99 4144  0.63  0.105  0.66
PM I08402+3127   08 40 16.0 +31 27 06 12.32 8.12  11.1 A M4 99.99 3438  0.34  0.016  0.34
PM I08409-4614   08 40 57.8 -46 14 30 10.60 7.77  27.2 A M0 99.99 3947  0.58  0.071  0.62
PM I08409-2327   08 40 59.2 -23 27 23 12.04 7.93   0.0 B M4  0.27 3400  0.32  0.013  0.31
PM I08415-6825   08 41 32.6 -68 25 40 11.12 8.23  30.8 A -- 99.99 3911  0.57  0.065  0.61
PM I08427+0933   08 42 44.5 +09 33 24  9.70 6.69  15.4 A M1 -0.14 3852  0.55  0.057  0.59
PM I08428+0933   08 42 52.2 +09 33 11 11.79 8.12  14.9 A M3  0.05 3555  0.42  0.025  0.43
PM I08441-2229   08 44 11.2 -22 29 56 11.38 8.25   0.0 B M1 -0.25 3946  0.58  0.070  0.62
PM I08443-4428   08 44 23.1 -44 28 21 10.69 7.21  18.6 A M2 99.99 3563  0.42  0.026  0.44
PM I08447+1813   08 44 45.3 +18 13 06 13.07 8.94  24.0 A M4 99.99 3340  0.27  0.009  0.25
PM I08454+1054Ww 08 45 26.8 +10 54 46 11.67 8.70   0.0 A M0 -0.09 3800  0.53  0.050  0.57
PM I08469-7246   08 46 58.8 -72 46 58 11.36 8.49   0.0 B -- 99.99 3924  0.57  0.067  0.61
PM I08473-4652   08 47 19.3 -46 52 44 11.50 7.79   0.0 B M4 99.99 3521  0.40  0.022  0.41
PM I08473-4047   08 47 22.8 -40 47 37 11.16 8.32   0.0 B M0 99.99 4063  0.61  0.090  0.65
PM I08486-1353W  08 48 36.4 -13 53 08 12.31 8.75   0.0 B M3 -0.01 3528  0.40  0.023  0.41
PM I08501-0318   08 50 08.6 -03 18 26 11.74 8.63   0.0 B M1 -0.01 3881  0.56  0.061  0.60
PM I08515-6029   08 51 35.3 -60 29 23 10.95 8.21   0.0 B K7 99.99 4000  0.59  0.079  0.63
PM I08517+1807   08 51 43.8 +18 07 29 11.60 8.28  18.3 A M2 -0.51 3639  0.46  0.033  0.49
PM I08526+2818   08 52 40.8 +28 18 58 13.17 8.56  11.4 A M1  0.31 3166 -0.19 -0.003 -0.14
PM I08533-4633   08 53 19.7 -46 33 34 11.77 8.57   0.0 B ?? 99.99 3761  0.51  0.046  0.55
PM I08534-3924   08 53 28.7 -39 24 40 12.34 8.51   0.0 B M3 99.99 3475  0.37  0.019  0.37
PM I08536-5142   08 53 39.9 -51 42 55 10.79 7.97  40.4 A M0 99.99 4041  0.60  0.086  0.64
PM I08537+1458   08 53 43.7 +14 58 10 11.15 8.16   0.0 A M1 -0.36 3790  0.52  0.049  0.56
PM I08540-1307   08 54 05.2 -13 07 30 12.00 8.05  16.2 A M3 -0.25 3400  0.32  0.013  0.31
PM I08545+6345   08 54 35.7 +63 45 29 11.19 8.39  32.2 A M0 99.99 4035  0.60  0.085  0.64
PM I08547+1230   08 54 46.3 +12 30 19 11.14 8.40   0.0 B M0  0.10 4074  0.61  0.092  0.65
PM I08551+0132   08 55 07.6 +01 32 47 10.05 7.19  19.8 A M0 99.99 4003  0.59  0.080  0.63
PM I08554+7047N  08 55 24.8 +70 47 39  8.95 5.43  11.2 C M0 99.99 4133  0.62  0.102  0.66
PM I08555+6628   08 55 31.4 +66 28 07 12.53 8.82   0.0 A M3 99.99 3499  0.38  0.020  0.39
PM I08570+1138   08 57 04.7 +11 38 49 10.65 7.31  17.0 A M1 99.99 3728  0.50  0.042  0.53
PM I08572-1935   08 57 14.2 -19 35 03 11.64 8.69  28.3 A M0 -0.15 3846  0.54  0.056  0.58
PM I08582+1945N  08 58 15.1 +19 45 47 13.41 7.79   5.2 A M7 99.99 2979 -0.19 -0.003 -0.14
PM I08589+0828   08 58 56.3 +08 28 25 11.08 6.51   6.8 A M4 99.99 3170 -0.19 -0.003 -0.14
PM I08590+3626   08 59 05.4 +36 26 31 11.83 8.85  37.2 A M1 99.99 3971  0.58  0.074  0.62
PM I08595-4726   08 59 31.7 -47 26 09 12.23 8.76  13.8 A M2 99.99 3629  0.46  0.032  0.48
PM I09005+4635   09 00 32.5 +46 35 11 13.33 8.60   9.9 A M5  0.20 3118 -0.19 -0.003 -0.14
PM I09008+0514W  09 00 48.5 +05 14 41 12.39 8.60  21.0 A M3  0.01 3426  0.34  0.015  0.33
PM I09008+0514E  09 00 50.3 +05 14 29 12.70 8.85  20.9 A M0  0.04 3468  0.36  0.018  0.37
PM I09011+0156   09 01 10.5 +01 56 34 11.90 7.93   0.0 A M4 99.99 3364  0.29  0.011  0.28
PM I09012+1515S  09 01 17.5 +15 15 51  9.59 6.80  16.0 A -- 99.99 3974  0.58  0.075  0.62
PM I09016-7240   09 01 39.0 -72 40 16 12.49 8.82   0.0 B -- 99.99 3555  0.42  0.025  0.43
PM I09023+0828   09 02 19.9 +08 28 06 11.78 8.15  19.5 A M3 99.99 3474  0.37  0.018  0.37
PM I09028+6803   09 02 52.9 +68 03 46 12.66 8.45  11.7 A M4 99.99 3153 -0.19 -0.003 -0.14
PM I09030-7003   09 03 01.5 -70 03 17 12.22 8.61   0.0 B -- 99.99 3581  0.43  0.027  0.45
PM I09037+5202   09 03 43.0 +52 02 52 12.98 8.96  17.0 A M4 99.99 3442  0.35  0.016  0.35
PM I09038+1259   09 03 53.4 +12 59 28 12.41 8.92   0.0 A M2 99.99 3642  0.46  0.033  0.49
PM I09050+0250   09 05 04.4 +02 50 03 11.69 8.18   0.0 A M2 99.99 3670  0.47  0.036  0.50
PM I09057+1836   09 05 43.0 +18 36 34 12.60 8.96   0.0 A M3 99.99 3573  0.43  0.027  0.44
PM I09067-0848   09 06 45.3 -08 48 24  9.57 6.64  14.6 A M0  0.03 3835  0.54  0.055  0.58
PM I09095+3249   09 09 30.6 +32 49 09 10.03 7.03  20.4 A M0 -0.33 3878  0.56  0.061  0.60
PM I09096-4206W  09 09 36.5 -42 06 29 11.69 8.92  30.5 A -- 99.99 3988  0.59  0.077  0.63
PM I09099+0023   09 09 59.1 +00 23 45 12.21 8.89   0.0 A K7 -0.10 3717  0.50  0.041  0.53
PM I09115+4637   09 11 30.8 +46 37 01 10.99 7.90  24.7 A M1 -0.17 3906  0.56  0.065  0.60
PM I09120+2754   09 12 02.7 +27 54 23 12.37 8.43  27.9 A M3 99.99 3506  0.39  0.021  0.40
PM I09133+6852   09 13 23.8 +68 52 30 11.26 7.78   0.0 A M3 99.99 3570  0.42  0.026  0.44
PM I09134+3605   09 13 27.9 +36 05 38 11.37 8.52   0.0 A M0  0.33 4129  0.62  0.102  0.66
PM I09140+1940   09 14 03.2 +19 40 05 12.23 8.42   0.0 A M3  0.16 3581  0.43  0.027  0.45
PM I09143+5241   09 14 22.8 +52 41 11  7.78 4.89   5.8 A M0 -0.26 3991  0.59  0.078  0.63
PM I09144+5241   09 14 24.7 +52 41 10  7.97 4.78   6.4 A -- 99.99 3764  0.51  0.046  0.55
PM I09156-1035   09 15 36.4 -10 35 47 13.80 8.60   0.0 B M5 99.99 3076 -0.19 -0.003 -0.14
PM I09156+1445   09 15 37.5 +14 45 28 11.53 8.66   0.0 A M0 -0.01 3881  0.56  0.061  0.60
PM I09160+2919   09 16 05.2 +29 19 44 12.33 8.91  40.3 A M2 99.99 3714  0.49  0.041  0.53
PM I09161+0153   09 16 10.2 +01 53 08 13.05 8.77   0.0 A M4 -0.06 3339  0.27  0.009  0.25
PM I09163-1837   09 16 20.7 -18 37 32 10.85 7.35   0.0 B M2 -0.08 3625  0.45  0.031  0.48
PM I09163+2539   09 16 22.8 +25 39 49 11.81 8.94   0.0 B M0 -0.32 3892  0.56  0.063  0.60
PM I09164-6204   09 16 26.0 -62 04 16 12.68 8.47  17.1 A -- 99.99 3312  0.25  0.008  0.22
PM I09165+8410   09 16 30.2 +84 10 59 11.91 8.62  26.0 A M2 99.99 3551  0.41  0.025  0.43
PM I09167-2447   09 16 44.0 -24 47 42 11.89 8.70   0.0 B M1  0.18 3782  0.52  0.048  0.56
PM I09170-6637   09 17 00.4 -66 37 16 11.98 8.89   0.0 B -- 99.99 3809  0.53  0.052  0.57
PM I09170-7749   09 17 05.3 -77 49 23 13.16 8.33   9.0 A -- 99.99 3123 -0.19 -0.003 -0.14
PM I09175+7714   09 17 30.5 +77 14 40 10.16 7.40  25.7 A M1 99.99 4113  0.62  0.099  0.66
PM I09177+4612   09 17 44.7 +46 12 24 11.66 8.13   0.0 A M2  0.17 3610  0.45  0.030  0.47
PM I09185-3125   09 18 32.5 -31 25 54 11.65 8.53   0.0 B K5 99.99 3793  0.53  0.050  0.56
PM I09187+2645   09 18 46.2 +26 45 11 11.80 8.30   0.0 A M2  0.22 3593  0.44  0.028  0.46
PM I09190+4610   09 19 00.9 +46 10 55 12.10 8.76   0.0 B -- 99.99 3698  0.49  0.039  0.52
PM I09193+6203   09 19 22.9 +62 03 16 11.37 8.17  34.8 A M1 99.99 3870  0.55  0.060  0.59
PM I09200+3052   09 20 00.5 +30 52 39 11.60 8.31   0.0 A M1 -0.20 3775  0.52  0.048  0.56
PM I09202-4917   09 20 15.3 -49 17 53 11.54 8.74   0.0 B K7 99.99 4079  0.61  0.092  0.65
PM I09211-2325   09 21 08.0 -23 25 56 11.86 8.92   0.0 B M1 -0.06 3941  0.57  0.070  0.62
PM I09216-6016   09 21 37.6 -60 16 55  9.53 6.44  10.5 A M1 99.99 3848  0.55  0.057  0.58
PM I09218-0219   09 21 48.1 -02 19 43 12.17 8.44   0.0 B M3 -0.08 3433  0.34  0.015  0.34
PM I09219+0540   09 21 56.2 +05 40 58 11.27 8.49   0.0 B -- 99.99 3985  0.59  0.077  0.63
PM I09221-7332E  09 22 07.6 -73 32 33 11.85 8.95  35.0 A ?? 99.99 3903  0.56  0.064  0.60
PM I09226+7122W  09 22 37.6 +71 22 07 11.70 8.93   0.0 A M0 99.99 3988  0.59  0.077  0.63
PM I09226-1856   09 22 39.8 -18 56 02 11.83 8.60   0.0 B M1  0.25 3771  0.52  0.047  0.55
PM I09228+4647   09 22 51.6 +46 47 00 11.61 8.53   0.0 A M1 99.99 3912  0.57  0.066  0.61
PM I09231+2218N  09 23 06.2 +22 18 28 11.47 8.50  36.0 A M0 -0.10 3787  0.52  0.049  0.56
PM I09231+1410E  09 23 06.9 +14 10 04 12.70 8.68  61.3 C -- 99.99 3391  0.31  0.013  0.30
PM I09235-3332   09 23 32.4 -33 32 55 11.71 8.89   0.0 B M0  0.16 3909  0.56  0.065  0.61
PM I09238+0008   09 23 52.6 +00 08 17 11.69 8.51  27.2 A M1 -0.11 3765  0.52  0.046  0.55
PM I09242-0948   09 24 14.2 -09 48 21 11.33 8.60   0.0 B M0 -0.23 3900  0.56  0.064  0.60
PM I09242-4005S  09 24 17.3 -40 05 44 10.91 7.85   0.0 B -- 99.99 3824  0.54  0.054  0.58
PM I09258+3240   09 25 52.8 +32 40 43 11.72 8.82   0.0 B M0  0.57 4074  0.61  0.092  0.65
PM I09275+5039   09 27 30.6 +50 39 12 12.03 8.48  31.9 A M2 99.99 3644  0.46  0.033  0.49
PM I09286-1209   09 28 41.6 -12 09 55 12.31 8.84   0.0 B M2 -0.05 3760  0.51  0.046  0.55
PM I09288-0916   09 28 51.5 -09 16 00 10.66 7.60   0.0 C M1 -0.19 3790  0.52  0.049  0.56
PM I09288-0722   09 28 53.3 -07 22 15 12.16 8.45  16.2 A M3  0.02 3498  0.38  0.020  0.39
PM I09293-1521   09 29 20.9 -15 21 25 11.82 8.88   0.0 B M0 -0.43 3855  0.55  0.058  0.59
PM I09300+3937   09 30 01.7 +39 37 23 12.21 8.47   0.0 A M3 99.99 3499  0.38  0.020  0.39
PM I09301-0057   09 30 08.6 -00 57 58 11.64 8.76  44.0 A M0 99.99 3899  0.56  0.064  0.60
PM I09302+2630   09 30 14.4 +26 30 24 12.88 8.87  23.5 A M4 99.99 3440  0.35  0.016  0.34
PM I09307+0019   09 30 44.6 +00 19 21 11.72 7.70   9.7 A M4 99.99 3260  0.21  0.005  0.17
PM I09313-2556   09 31 19.3 -25 56 03 11.81 8.93  64.9 A M1 -0.15 3735  0.50  0.043  0.54
PM I09313-1329   09 31 19.4 -13 29 19 10.08 6.36  10.0 A M3 -0.01 3479  0.37  0.019  0.38
PM I09315+2016N  09 31 33.0 +20 16 56 12.20 8.78   0.0 A M2 99.99 3587  0.43  0.028  0.45
PM I09319+3619   09 31 56.3 +36 19 12 10.27 7.12  13.9 A M1 99.99 3759  0.51  0.046  0.55
PM I09321+2909   09 32 11.1 +29 09 25 11.50 8.62   0.0 A M0 -0.07 3841  0.54  0.056  0.58
PM I09352+6114   09 35 13.2 +61 14 37 11.97 8.46   0.0 A M2 99.99 3577  0.43  0.027  0.45
PM I09355-2802   09 35 31.3 -28 02 55 11.23 8.51   0.0 B K7 99.99 3976  0.58  0.075  0.63
PM I09360-2139   09 36 01.6 -21 39 38 10.94 7.34   9.0 A M3 -0.03 3480  0.37  0.019  0.38
PM I09362+3731   09 36 15.9 +37 31 45 11.10 8.09  33.7 A M1  0.07 3833  0.54  0.055  0.58
PM I09388-0305   09 38 50.8 -03 05 27 11.13 8.38   0.0 B -- 99.99 4002  0.59  0.079  0.63
PM I09394+3145   09 39 24.3 +31 45 17 11.92 8.49  24.0 A M2 99.99 3578  0.43  0.027  0.45
PM I09397-4104   09 39 46.4 -41 04 03 10.75 6.90   9.5 A M4 99.99 3515  0.39  0.022  0.40
PM I09411-7920   09 41 06.7 -79 20 39 10.99 8.23   0.0 B -- 99.99 3996  0.59  0.078  0.63
PM I09411+1312   09 41 10.4 +13 12 34 10.41 6.97  11.3 A M2 99.99 3633  0.46  0.032  0.48
PM I09413-2034   09 41 21.2 -20 34 40 12.64 8.98   0.0 B M3  0.21 3698  0.49  0.039  0.52
PM I09414-0508   09 41 26.0 -05 08 24 12.17 8.74   0.0 B M2 -0.19 3702  0.49  0.039  0.52
PM I09423+5559   09 42 23.2 +55 59 01 12.53 8.37  17.1 A M3 99.99 3440  0.35  0.016  0.34
PM I09425+7002   09 42 34.8 +70 02 01 10.58 6.92  12.3 A M3 99.99 3502  0.39  0.021  0.39
PM I09425-6228   09 42 35.2 -62 28 34 11.80 8.97   0.0 B M1 99.99 3871  0.55  0.060  0.59
PM I09425-1914   09 42 35.7 -19 14 05 12.00 8.30  15.8 A M3 99.99 3469  0.37  0.018  0.37
PM I09427-6853   09 42 46.4 -68 53 06 12.76 7.95   6.5 A -- 99.99 3126 -0.19 -0.003 -0.14
PM I09428-6337   09 42 49.6 -63 37 56 13.30 8.61  10.5 A -- 99.99 3152 -0.19 -0.003 -0.14
PM I09428+7002   09 42 51.7 +70 02 21 11.26 7.33  11.4 A M4 99.99 3528  0.40  0.023  0.41
PM I09430+2349N  09 43 01.3 +23 49 21 12.17 8.99   0.0 A M1 -0.12 3855  0.55  0.058  0.59
PM I09439+2658   09 43 55.6 +26 58 08 12.04 8.03  14.0 A M3  0.16 3516  0.39  0.022  0.41
PM I09444-4546   09 44 29.8 -45 46 35 10.01 6.63   9.9 A -- 99.99 3681  0.48  0.037  0.51
PM I09447-3632   09 44 45.4 -36 32 38 11.53 8.61  39.8 A M1 99.99 4124  0.62  0.101  0.66
PM I09447-1812   09 44 47.3 -18 12 48 12.50 8.12  10.6 A M4 -0.03 3209 -0.19 -0.003 -0.14
PM I09448-2030   09 44 51.4 -20 30 19 11.62 8.46   0.0 C M1 -0.23 3740  0.51  0.043  0.54
PM I09449-1220   09 44 54.2 -12 20 54 13.75 8.50   0.0 B M6 99.99 3025 -0.19 -0.003 -0.14
PM I09456-3902   09 45 40.1 -39 02 26 12.13 8.37  20.2 A -- 99.99 3516  0.39  0.022  0.40
PM I09468+7602   09 46 48.5 +76 02 38 10.71 7.44  16.2 A M2 99.99 3800  0.53  0.051  0.57
PM I09471-3016   09 47 10.2 -30 16 15  9.72 6.78   0.0 C -- 99.99 3881  0.56  0.061  0.60
PM I09473+2618   09 47 22.4 +26 18 12 10.95 8.14  32.3 A M0 99.99 4089  0.61  0.094  0.65
PM I09475-7717   09 47 31.1 -77 17 46 11.66 8.38   0.0 B M2 99.99 3747  0.51  0.044  0.54
PM I09486-3831   09 48 36.0 -38 31 18 11.59 8.63   0.0 B M1 99.99 3898  0.56  0.063  0.60
PM I09488-3513   09 48 48.6 -35 13 33 11.63 8.51   0.0 B M1 99.99 3776  0.52  0.048  0.56
PM I09494-5520   09 49 27.8 -55 20 08 10.38 7.25  21.0 A ?? 99.99 3789  0.52  0.049  0.56
PM I09505+3648   09 50 32.1 +36 48 27 11.74 8.86   0.0 A M0  0.27 4052  0.60  0.088  0.64
PM I09506-1348   09 50 40.5 -13 48 38 12.75 8.58   0.0 B M4  0.17 3233 -0.19 -0.003 -0.14
PM I09511-1219   09 51 09.6 -12 19 47 10.10 6.99  13.7 A M1 -0.35 3915  0.57  0.066  0.61
PM I09526+0307E  09 52 39.2 +03 07 48 10.66 7.90  22.7 A M0 99.99 4000  0.59  0.079  0.63
PM I09527+5528   09 52 44.7 +55 28 19 12.22 8.99   0.0 A M2 99.99 3836  0.54  0.055  0.58
PM I09531-0341   09 53 11.8 -03 41 24 10.57 7.00  16.0 A M2  0.01 3589  0.43  0.028  0.46
PM I09533-1911   09 53 20.3 -19 11 26 11.74 8.97   0.0 B -- 99.99 3993  0.59  0.078  0.63
PM I09534-3145E  09 53 28.1 -31 45 07 10.26 7.40  24.1 A M0 -0.14 3910  0.57  0.065  0.61
PM I09535+5045   09 53 33.5 +50 45 03 12.12 8.73  26.3 A M2 99.99 3664  0.47  0.035  0.50
PM I09538-0720   09 53 51.7 -07 20 08 10.88 7.83   0.0 B M1 -0.21 3757  0.51  0.045  0.55
PM I09540-7802   09 54 00.7 -78 02 41 10.40 7.69   0.0 B K5 99.99 4038  0.60  0.085  0.64
PM I09549+4023   09 54 59.8 +40 23 07 11.47 8.65  33.6 A K7 99.99 4044  0.60  0.086  0.64
PM I09551-0819   09 55 09.6 -08 19 25 11.78 8.49   0.0 B M1  0.06 3782  0.52  0.048  0.56
PM I09553-2715   09 55 23.9 -27 15 40 12.06 8.03  11.3 A M3  0.03 3354  0.28  0.010  0.27
PM I09557+3521   09 55 43.6 +35 21 41 12.84 8.85   0.0 A M3 99.99 3408  0.32  0.014  0.32
PM I09561+6247   09 56 08.7 +62 47 18  9.04 6.03  10.6 A M2 99.99 3887  0.56  0.062  0.60
PM I09585-4625   09 58 34.3 -46 25 30 11.24 7.13  15.5 A M4 99.99 3354  0.28  0.010  0.27
PM I09587+5533   09 58 46.7 +55 33 02 12.12 8.90   0.0 A M1  0.29 3799  0.53  0.050  0.57
PM I09598+3305   09 59 48.5 +33 05 30 10.90 8.12  33.1 A K7  0.08 4009  0.59  0.080  0.63
PM I10004+2716   10 00 26.7 +27 16 01 11.31 8.38  34.7 A M0  0.19 3872  0.55  0.060  0.59
PM I10007+3218   10 00 44.3 +32 18 33 11.95 8.78  26.8 A M1 -0.97 3624  0.45  0.031  0.48
PM I10011-3023   10 01 10.7 -30 23 24 11.46 7.60  16.3 A M3  0.40 3582  0.43  0.027  0.45
PM I10013-3850   10 01 23.8 -38 50 24 11.89 8.33   0.0 B M3 99.99 3596  0.44  0.029  0.46
PM I10023+4805   10 02 21.7 +48 05 19 10.13 6.95  15.1 A M1 99.99 3879  0.56  0.061  0.60
PM I10040+1847   10 04 06.0 +18 47 45 11.41 8.36  41.8 A M0 -0.07 3886  0.56  0.062  0.60
PM I10042-2407   10 04 12.8 -24 07 01  9.57 6.21   0.0 C ?? 99.99 3687  0.48  0.038  0.51
PM I10043+5023   10 04 21.5 +50 23 13 11.75 8.08   0.0 A M3 99.99 3557  0.42  0.025  0.43
PM I10047+6126   10 04 42.4 +61 26 09 11.61 8.89   0.0 B M0 -0.05 4052  0.60  0.088  0.64
PM I10048-3105   10 04 50.6 -31 05 27 12.09 8.46  23.0 A M2 99.99 3610  0.45  0.030  0.47
PM I10052-1632   10 05 12.9 -16 32 31 12.12 8.88   0.0 B M2 99.99 3739  0.50  0.043  0.54
PM I10061-4949   10 06 08.7 -49 49 38 12.72 8.89   0.0 B M3 99.99 3400  0.32  0.013  0.31
PM I10067+4142   10 06 43.8 +41 42 52 11.39 8.21  20.7 A M1 99.99 3871  0.55  0.060  0.59
PM I10069+0257   10 06 56.9 +02 57 51 10.02 7.19  22.6 A K7  0.07 4006  0.59  0.080  0.63
PM I10069+1240   10 06 57.8 +12 40 52 12.12 8.78   0.0 A M2 99.99 3682  0.48  0.037  0.51
PM I10071-0556   10 07 08.5 -05 56 04 11.40 8.46   0.0 B M0 -0.23 3848  0.55  0.057  0.58
PM I10071-8250   10 07 09.9 -82 50 15 12.25 8.52   0.0 B -- 99.99 3528  0.40  0.023  0.41
PM I10072+1836N  10 07 13.9 +18 36 43  9.66 6.63   0.0 C ?? 99.99 3836  0.54  0.055  0.58
PM I10087+0243   10 08 44.6 +02 43 56 12.37 8.59   0.0 A M4 99.99 3575  0.43  0.027  0.45
PM I10088+6916   10 08 51.8 +69 16 35 11.57 8.71   0.0 A M1 99.99 4060  0.61  0.089  0.65
PM I10094+5424   10 09 26.8 +54 24 24 12.09 8.64   0.0 A M2 99.99 3677  0.48  0.037  0.51
PM I10096-1750   10 09 36.3 -17 50 27 11.66 8.28   0.0 B M2 -0.18 3694  0.49  0.038  0.52
PM I10096-1748W  10 09 36.7 -17 48 24 11.94 8.44   0.0 C M2  0.01 3621  0.45  0.031  0.48
PM I10111-8251   10 11 09.2 -82 51 57 11.19 8.21  28.0 A M1 99.99 3947  0.58  0.071  0.62
PM I10113+4927   10 11 22.1 +49 27 15  6.67 3.89   4.9 A M3  0.24 4074  0.61  0.092  0.65
PM I10117-2425   10 11 45.0 -24 25 34 11.14 8.17   0.0 B M0 -0.32 3850  0.55  0.057  0.59
PM I10120-0241   10 12 04.7 -02 41 05 10.66 7.02  12.3 A M2 -0.07 3538  0.41  0.024  0.42
PM I10121-1837   10 12 08.2 -18 37 04  9.99 7.05  17.2 A M0 -0.16 3882  0.56  0.061  0.60
PM I10122-0344   10 12 17.7 -03 44 44  9.29 5.89   7.9 A M2  0.03 3651  0.47  0.034  0.49
PM I10125+5703   10 12 34.8 +57 03 49 11.80 7.76   0.0 A M3  0.14 3327  0.26  0.008  0.24
PM I10129-4728E  10 12 56.4 -47 28 34 10.94 8.14  39.8 A -- 99.99 3963  0.58  0.073  0.62
PM I10143+2104   10 14 19.2 +21 04 29 10.14 7.07  23.1 A M1 99.99 3996  0.59  0.078  0.63
PM I10145+0606   10 14 32.0 +06 06 40 12.74 8.88   0.0 B M3 -0.01 3450  0.35  0.017  0.35
PM I10151+3932   10 15 11.9 +39 32 15 10.66 7.85  28.5 A M0 99.99 3976  0.58  0.075  0.63
PM I10157+6604   10 15 43.6 +66 04 43 11.73 8.70   0.0 B -- 99.99 3838  0.54  0.055  0.58
PM I10158-1147   10 15 50.0 -11 47 47 11.58 8.69  38.5 A M0  0.01 3880  0.56  0.061  0.60
PM I10158+1729   10 15 53.9 +17 29 27 12.93 8.70   0.0 A M4 99.99 3436  0.34  0.016  0.34
PM I10167-1157   10 16 45.9 -11 57 42 11.01 7.32  13.6 A M3  0.17 3518  0.40  0.022  0.41
PM I10182-2028E  10 18 13.9 -20 28 41 13.91 9.00   0.0 B M5  0.39 3166 -0.19 -0.003 -0.14
PM I10187-6819   10 18 44.3 -68 19 33 10.43 7.35   0.0 B M1 99.99 3711  0.49  0.040  0.53
PM I10190+0032   10 19 00.7 +00 32 57 11.84 8.66   0.0 A M2 99.99 3748  0.51  0.044  0.54
PM I10196+1952   10 19 36.3 +19 52 12  9.68 5.45   4.9 A M3 99.99 3471  0.37  0.018  0.37
PM I10198-4148   10 19 51.3 -41 48 46 11.71 8.36   0.0 B M2 99.99 3701  0.49  0.039  0.52
PM I10211-1743   10 21 08.1 -17 43 38 11.36 8.26  33.1 A M1  0.04 3905  0.56  0.065  0.60
PM I10224-6010S  10 22 24.6 -60 10 37 10.59 7.71  19.9 A -- 99.99 3916  0.57  0.066  0.61
PM I10224-6010N  10 22 25.0 -60 10 29 12.53 8.71  19.9 A -- 99.99 3488  0.38  0.020  0.38
PM I10233+1743   10 23 23.9 +17 43 17 11.79 8.90  53.1 A M0 -0.14 3871  0.55  0.060  0.59
PM I10241-6359   10 24 07.0 -63 59 54 10.75 7.54   0.0 B M2 99.99 3775  0.52  0.048  0.56
PM I10243+1157   10 24 20.2 +11 57 20 12.51 8.85   0.0 A M3 99.99 3599  0.44  0.029  0.46
PM I10251-1013   10 25 10.8 -10 13 43 10.20 6.89  12.3 A M1 -0.06 3708  0.49  0.040  0.52
PM I10266-1651   10 26 38.3 -16 51 18 12.28 8.55   0.0 B M3  0.14 3683  0.48  0.037  0.51
PM I10269-5228   10 26 59.5 -52 28 09 12.35 8.88   0.0 B M3 99.99 3562  0.42  0.026  0.44
PM I10273+7959   10 27 23.4 +79 59 51 12.02 8.67   0.0 A M2 99.99 3685  0.48  0.037  0.51
PM I10278-6418   10 27 52.8 -64 18 16 10.91 8.14   0.0 B K7 99.99 3994  0.59  0.078  0.63
PM I10284+0548   10 28 27.2 +05 48 55 11.58 8.54  39.7 A M1 -0.09 3840  0.54  0.056  0.58
PM I10285+3157W  10 28 32.4 +31 57 59 11.93 8.20   0.0 D -- 99.99 3530  0.40  0.023  0.42
PM I10289+0050   10 28 55.6 +00 50 27  9.67 6.18   7.1 A M2 99.99 3640  0.46  0.033  0.49
PM I10303+3250   10 30 23.7 +32 50 13 12.74 8.87   0.0 A M4 99.99 3284  0.23  0.006  0.19
PM I10308-3546   10 30 50.8 -35 46 39 11.31 8.19  24.6 A M1 99.99 3870  0.55  0.060  0.59
PM I10308-7321   10 30 52.1 -73 21 20  9.54 6.75   0.0 B -- 99.99 3980  0.59  0.076  0.63
PM I10310-2138   10 31 03.6 -21 38 40 10.28 7.52   0.0 B M5 99.99 3401  0.32  0.013  0.31
PM I10317+5706   10 31 43.2 +57 06 57  9.71 6.98  17.9 A K7 99.99 4150  0.63  0.106  0.66
PM I10320+0830   10 32 00.7 +08 30 38 10.90 8.05  34.2 A M0 -0.12 3951  0.58  0.071  0.62
PM I10320+0318   10 32 02.3 +03 18 54 11.87 8.36   0.0 A M2  0.18 3746  0.51  0.044  0.54
PM I10354+6926   10 35 27.0 +69 26 58 11.94 7.90  11.9 A M4 99.99 3440  0.35  0.016  0.34
PM I10360-8649   10 36 00.8 -86 49 25 10.47 7.68   0.0 B K5 99.99 3974  0.58  0.075  0.62
PM I10360+0507   10 36 01.2 +05 07 12 12.69 8.46  14.5 A M4 -0.02 3367  0.29  0.011  0.28
PM I10364+4130   10 36 26.9 +41 30 06 12.55 8.65   0.0 A M2 99.99 3508  0.39  0.021  0.40
PM I10364-2827   10 36 28.4 -28 27 15 12.10 8.50  25.2 A M2  0.24 3721  0.50  0.041  0.53
PM I10367+1521   10 36 44.8 +15 21 39 13.32 8.75   0.0 A K7  0.06 3281  0.22  0.006  0.19
PM I10377-2746   10 37 45.3 -27 46 38 13.19 8.60   0.0 B M5 -0.04 3214 -0.19 -0.003 -0.14
PM I10379+1246   10 37 55.3 +12 46 36 12.55 8.73   0.0 A M3 99.99 3491  0.38  0.020  0.39
PM I10385+3529   10 38 33.2 +35 29 49 12.36 8.68   0.0 A M3 99.99 3536  0.41  0.023  0.42
PM I10389+2505   10 38 56.8 +25 05 40 12.51 8.98   0.0 A M2 99.99 3633  0.46  0.032  0.48
PM I10396-0655   10 39 40.6 -06 55 25 11.32 7.66  16.4 A M3  0.15 3538  0.41  0.024  0.42
PM I10397-3755   10 39 44.3 -37 55 13 11.05 7.21  14.0 A M4 99.99 3203 -0.19 -0.003 -0.14
PM I10397-4430   10 39 45.4 -44 30 37 11.84 8.00   0.0 B M3 99.99 3576  0.43  0.027  0.45
PM I10397+6545W  10 39 46.0 +65 45 21 11.44 8.07   0.0 B -- 99.99 3682  0.48  0.037  0.51
PM I10403-2930   10 40 18.4 -29 30 23 11.90 8.78  37.7 A M1  0.32 3860  0.55  0.058  0.59
PM I10403+0134   10 40 21.5 +01 34 37 11.87 8.79   0.0 A M1 -0.13 3775  0.52  0.048  0.56
PM I10411-3653   10 41 09.3 -36 53 43 10.02 6.91  16.3 A M1 99.99 3654  0.47  0.034  0.49
PM I10416+3736   10 41 37.9 +37 36 39 13.21 8.49   0.0 A M5 -0.02 3158 -0.19 -0.003 -0.14
PM I10418+1206   10 41 48.4 +12 06 31 11.73 8.88  36.3 A M0 -0.31 3888  0.56  0.062  0.60
PM I10418-3637   10 41 50.7 -36 37 50 11.43 8.09  16.2 A -- 99.99 3698  0.49  0.039  0.52
PM I10418-3638   10 41 51.8 -36 38 00 10.26 7.23  16.2 A M1 99.99 3804  0.53  0.051  0.57
PM I10443+4215   10 44 19.7 +42 15 39 12.15 8.65   0.0 B -- 99.99 3628  0.45  0.032  0.48
PM I10445+7232   10 44 33.6 +72 32 34 11.10 8.40  38.0 A -- 99.99 4041  0.60  0.086  0.64
PM I10452-3048   10 45 16.7 -30 48 26 11.27 7.82  14.0 A M2 -0.20 3644  0.46  0.033  0.49
PM I10453+3830   10 45 21.5 +38 30 42  9.30 6.35  13.9 A M1 99.99 4027  0.60  0.083  0.64
PM I10456-1906   10 45 39.1 -19 06 51 11.12 8.07  20.0 A M1 -0.55 3804  0.53  0.051  0.57
PM I10474+0235   10 47 24.3 +02 35 32 12.29 8.88  42.0 A M2 -0.11 3701  0.49  0.039  0.52
PM I10482-1120   10 48 12.6 -11 20 08 15.56 8.86   0.0 B M7 99.99 2739 -0.19 -0.003 -0.14
PM I10484+5852   10 48 28.9 +58 52 00 11.48 8.77   0.0 A M0  0.06 4028  0.60  0.084  0.64
PM I10497+3532   10 49 45.5 +35 32 50 13.11 8.54   9.4 A M5 99.99 3161 -0.19 -0.003 -0.14
PM I10504+3306   10 50 26.0 +33 06 04 13.25 8.90  22.9 A M4  0.40 3369  0.30  0.011  0.28
PM I10508+0648   10 50 52.1 +06 48 29 11.63 7.32   6.8 A M4  0.13 3238  0.19  0.003  0.14
PM I10515+2942   10 51 34.1 +29 42 51 11.85 8.89   0.0 A M0 99.99 3782  0.52  0.048  0.56
PM I10519-3201   10 51 58.9 -32 01 19 11.72 8.42  32.4 A M1  0.21 3750  0.51  0.045  0.54
PM I10520+1359   10 52 04.2 +13 59 51 12.77 8.61  13.7 A M3 -0.07 3319  0.26  0.008  0.23
PM I10524-2241   10 52 26.4 -22 41 15 12.07 8.86  28.6 A M1 -0.17 3852  0.55  0.057  0.59
PM I10546-0718   10 54 42.0 -07 18 33 13.25 8.88   0.0 B M4  0.25 3400  0.32  0.013  0.31
PM I10564+0700   10 56 28.9 +07 00 53 12.94 7.09   2.4 A M7 99.99 2865 -0.19 -0.003 -0.14
PM I10566-1552   10 56 38.9 -15 52 54 11.88 8.07   0.0 B M3  0.05 3585  0.43  0.028  0.45
PM I10566-6314   10 56 40.6 -63 14 34 11.51 8.60   0.0 B M0 99.99 3902  0.56  0.064  0.60
PM I10576+6935   10 57 38.1 +69 35 47 10.34 7.51  22.8 A K7 99.99 3954  0.58  0.072  0.62
PM I10583+4817E  10 58 23.7 +48 17 17 10.61 7.86  27.7 A K7 -0.08 3984  0.59  0.076  0.63
PM I10585-3108   10 58 35.1 -31 08 38 11.99 8.36  19.8 A M2 -0.26 3579  0.43  0.027  0.45
PM I10597-6224   10 59 44.1 -62 24 24 10.24 7.39   0.0 B -- 99.99 3934  0.57  0.069  0.61
PM I11000-3506   11 00 02.8 -35 06 36 11.31 8.08  33.8 A M1 99.99 3777  0.52  0.048  0.56
PM I11000+2249   11 00 04.3 +22 49 58 10.04 6.31   6.7 A M3 99.99 3519  0.40  0.022  0.41
PM I11003+7252   11 00 23.8 +72 52 24 12.34 8.93   0.0 A M2 99.99 3674  0.48  0.036  0.51
PM I11014+5652   11 01 27.1 +56 52 04 11.94 8.99   0.0 A M1 99.99 3897  0.56  0.063  0.60
PM I11018-3442   11 01 51.9 -34 42 17 11.07 8.22  53.7 A M1 -0.09 4057  0.61  0.089  0.65
PM I11023+1630W  11 02 18.0 +16 30 33 11.85 8.35  35.8 A M2 99.99 3784  0.52  0.049  0.56
PM I11023+1630E  11 02 19.3 +16 30 29 11.72 8.27  41.3 A M1 -0.16 3790  0.52  0.049  0.56
PM I11026+2158   11 02 38.3 +21 58 01  9.66 6.52  11.8 A M1 99.99 3909  0.56  0.065  0.61
PM I11031+1517   11 03 08.5 +15 17 51 13.09 8.89   0.0 A M4 99.99 3300  0.24  0.007  0.21
PM I11033+3558   11 03 20.2 +35 58 11  7.51 4.20   2.5 A M1 99.99 3593  0.44  0.028  0.46
PM I11033+1337   11 03 21.3 +13 37 56 13.02 8.76  16.8 A M4 -0.06 3210 -0.19 -0.003 -0.14
PM I11036+3253N  11 03 40.2 +32 53 29 12.08 8.93  36.2 A K5 99.99 4019  0.60  0.082  0.64
PM I11038-0505   11 03 51.6 -05 05 55 11.63 8.90  50.4 A -- 99.99 4023  0.60  0.083  0.64
PM I11039-5258   11 03 55.9 -52 58 38 11.77 8.67   0.0 B M1 99.99 3712  0.49  0.040  0.53
PM I11042+4000   11 04 15.9 +40 00 17 10.83 8.02  28.9 A K7 99.99 4061  0.61  0.089  0.65
PM I11045-7257   11 04 33.5 -72 57 09 11.35 8.47   0.0 B M1 99.99 3777  0.52  0.048  0.56
PM I11046-0413S  11 04 41.0 -04 13 24 11.09 7.27  26.2 C M0  0.09 3839  0.54  0.055  0.58
PM I11054+4331   11 05 28.6 +43 31 36  8.80 5.54   4.8 A M1 -0.41 3702  0.49  0.039  0.52
PM I11054-4135   11 05 29.1 -41 35 32 11.44 8.60   0.0 B M0 99.99 3955  0.58  0.072  0.62
PM I11055+4331   11 05 30.9 +43 31 18 14.48 8.74   4.8 A M7 99.99 2831 -0.19 -0.003 -0.14
PM I11055+4500   11 05 33.7 +45 00 31 11.18 8.11  31.7 A M1 -0.13 3892  0.56  0.063  0.60
PM I11057+1014   11 05 43.1 +10 14 09 12.40 8.64  19.6 A M3 -0.11 3423  0.33  0.015  0.33
PM I11072+4851   11 07 12.9 +48 51 06 11.87 8.64   0.0 B -- 99.99 3746  0.51  0.044  0.54
PM I11074-1917   11 07 27.7 -19 17 29 10.46 7.45  18.7 A M1 -0.18 3760  0.51  0.046  0.55
PM I11092-0436   11 09 12.2 -04 36 25 11.28 8.20  28.5 A M1 -0.23 3725  0.50  0.042  0.53
PM I11092-3001   11 09 13.8 -30 01 39 11.21 7.63   0.0 B M2  0.12 3704  0.49  0.039  0.52
PM I11095-2435   11 09 31.3 -24 35 55 10.47 6.95  10.8 A M2 99.99 3562  0.42  0.026  0.44
PM I11097+1531   11 09 47.4 +15 31 22 11.53 8.55  41.4 A M0  0.04 3900  0.56  0.064  0.60
PM I11098-6202   11 09 49.1 -62 02 52 10.06 7.34   0.0 B -- 99.99 4028  0.60  0.084  0.64
PM I11110+3026W  11 11 02.5 +30 26 41 10.12 6.59  11.9 A M3 99.99 3678  0.48  0.037  0.51
PM I11113+4325W  11 11 19.5 +43 25 02 10.90 7.33  16.9 A M3  0.07 3500  0.38  0.021  0.39
PM I11116-6438   11 11 37.3 -64 38 22 10.93 7.91   0.0 C K7 99.99 3845  0.54  0.056  0.58
PM I11117-5620   11 11 47.1 -56 20 23 11.86 8.43   0.0 B M2 99.99 3614  0.45  0.030  0.47
PM I11118+3332S  11 11 51.7 +33 32 11 12.38 8.30  13.6 A M4 99.99 3344  0.28  0.009  0.26
PM I11131+0014   11 13 10.1 +00 14 19 10.39 7.47  25.4 A M0 -0.35 3840  0.54  0.056  0.58
PM I11144+2442   11 14 28.9 +24 42 07 11.69 8.95   0.0 B M2  0.01 4022  0.60  0.083  0.64
PM I11146-2732   11 14 38.1 -27 32 28 11.72 8.13   0.0 C -- 99.99 3589  0.44  0.028  0.46
PM I11151+7328N  11 15 11.0 +73 28 35 11.33 7.88  14.6 A M2  0.09 3537  0.41  0.024  0.42
PM I11152+5409   11 15 12.0 +54 09 26 11.75 8.84   0.0 A M1 99.99 3951  0.58  0.071  0.62
PM I11152+1927   11 15 12.4 +19 27 12 12.95 8.92   0.0 A M4 99.99 3422  0.33  0.015  0.33
PM I11153-1808E  11 15 20.7 -18 08 37 10.17 7.38  14.3 A -- 99.99 3978  0.59  0.075  0.63
PM I11154+4105   11 15 26.6 +41 05 16 13.01 8.97   0.0 A M3  0.15 3356  0.29  0.010  0.27
PM I11159+5519   11 15 54.0 +55 19 50 11.28 8.09  27.5 A M1 99.99 3778  0.52  0.048  0.56
PM I11160-5732   11 16 00.2 -57 32 51 11.61 7.81  12.7 A -- 99.99 3497  0.38  0.020  0.39
PM I11161-3010   11 16 06.8 -30 10 41 10.51 7.66  23.2 A K7 -0.03 3891  0.56  0.063  0.60
PM I11163-1441   11 16 22.1 -14 41 36 10.08 7.28  17.9 A K7 -0.29 3902  0.56  0.064  0.60
PM I11166-7734   11 16 39.9 -77 34 38 11.36 8.64   0.0 B -- 99.99 4026  0.60  0.083  0.64
PM I11171-2748   11 17 07.5 -27 48 48  9.85 7.05  17.7 A M0 -0.14 3941  0.57  0.070  0.62
PM I11200+6550   11 20 04.8 +65 50 47  9.35 6.31   8.9 A M1 99.99 3888  0.56  0.062  0.60
PM I11201-1029   11 20 06.1 -10 29 46 11.34 7.81   0.0 B M2  0.06 3634  0.46  0.032  0.48
PM I11202-5852   11 20 12.1 -58 52 38 11.46 6.99   0.0 D -- 99.99 3214 -0.19 -0.003 -0.14
PM I11209-1701   11 20 59.9 -17 01 48 12.25 8.59   0.0 B M2  0.22 3711  0.49  0.040  0.53
PM I11210+2945   11 21 00.6 +29 45 19 11.80 8.73   0.0 A M1 -0.18 3833  0.54  0.055  0.58
PM I11214-2027N  11 21 26.6 -20 27 09 11.26 6.64  13.2 C K7  0.48 4022  0.60  0.083  0.64
PM I11237+0833   11 23 44.6 +08 33 48 11.23 7.99  21.4 A M2 99.99 3739  0.50  0.043  0.54
PM I11237-5257   11 23 47.0 -52 57 39 11.65 8.79   0.0 B M1 99.99 3928  0.57  0.068  0.61
PM I11238+1037   11 23 49.9 +10 37 07 10.79 7.79   0.0 A M1 99.99 3955  0.58  0.072  0.62
PM I11242-3440   11 24 13.3 -34 40 06  9.25 6.52   0.0 B -- 99.99 4023  0.60  0.083  0.64
PM I11247+6733   11 24 45.6 +67 33 12 11.87 8.66   0.0 A M1 99.99 3735  0.50  0.043  0.54
PM I11249+0228   11 24 58.8 +02 28 24 11.81 8.66   0.0 A M1  0.42 3753  0.51  0.045  0.55
PM I11249+4000   11 24 59.8 +40 00 12 10.33 7.54  23.0 A M0 -0.22 4063  0.61  0.090  0.65
PM I11254+7815   11 25 29.4 +78 15 56 12.19 8.73  27.2 A M3 99.99 3640  0.46  0.033  0.49
PM I11266+3756   11 26 37.6 +37 56 23 12.87 8.57   0.0 A M2 99.99 3693  0.49  0.038  0.52
PM I11268+1517   11 26 50.0 +15 17 38 10.56 7.82   0.0 B M0 -0.10 4017  0.60  0.082  0.64
PM I11276+0358   11 27 38.6 +03 58 35 10.74 7.85  28.9 A M0  0.15 3965  0.58  0.073  0.62
PM I11289+1010   11 28 56.3 +10 10 39 12.65 8.48  15.7 A M4  0.08 3239  0.19  0.003  0.14
PM I11299-4242   11 29 56.2 -42 42 25 11.63 8.72   0.0 B M0 99.99 3891  0.56  0.062  0.60
PM I11306-0805   11 30 41.8 -08 05 42 12.06 8.03  13.2 A M3  0.06 3494  0.38  0.020  0.39
PM I11307+5457   11 30 43.7 +54 57 27 11.79 8.85   0.0 A M1 99.99 3832  0.54  0.055  0.58
PM I11315+0213   11 31 32.9 +02 13 42 12.51 9.00   0.0 A M2  0.13 3613  0.45  0.030  0.47
PM I11317+2240   11 31 43.4 +22 40 01 10.36 7.17  15.9 A M1 99.99 3804  0.53  0.051  0.57
PM I11317-4102   11 31 46.5 -41 02 47 11.47 7.37  10.4 A M4 99.99 3399  0.32  0.013  0.31
PM I11318-6309   11 31 48.8 -63 09 20  9.61 6.84   0.0 C -- 99.99 3984  0.59  0.076  0.63
PM I11319-3436   11 31 55.3 -34 36 27 11.48 7.67   0.0 C M3  0.10 3650  0.47  0.034  0.49
PM I11323-1658   11 32 19.0 -16 58 07 11.54 8.28  22.8 A M1 -0.14 3728  0.50  0.042  0.53
PM I11323-4627   11 32 22.3 -46 27 56 12.25 8.55   0.0 B M3 99.99 3521  0.40  0.022  0.41
PM I11332-0324   11 33 16.8 -03 24 08 11.30 8.36  34.3 A M0  0.27 4006  0.59  0.080  0.63
PM I11334+3652   11 33 28.7 +36 52 23 11.85 8.68  41.5 A M2 99.99 3793  0.53  0.050  0.56
PM I11346-2352   11 34 38.0 -23 52 15 11.24 8.09  17.7 A M1 -0.54 3745  0.51  0.044  0.54
PM I11349-7436   11 34 59.7 -74 36 09 11.16 7.84   0.0 B M2 99.99 3663  0.47  0.035  0.50
PM I11354-3232   11 35 26.9 -32 32 23  9.85 6.47   8.9 A M2 -0.14 3649  0.46  0.034  0.49
PM I11374+4727   11 37 24.6 +47 27 44 10.15 7.41  31.3 A K7  0.02 4109  0.62  0.098  0.66
PM I11376+5842   11 37 38.9 +58 42 42 12.62 8.98   0.0 A M3 99.99 3493  0.38  0.020  0.39
PM I11382+8148   11 38 17.4 +81 48 31 11.78 8.71   0.0 A M1 99.99 3884  0.56  0.062  0.60
PM I11383+0313   11 38 23.9 +03 13 54 11.60 8.77   0.0 A M0 -0.55 3900  0.56  0.064  0.60
PM I11398+5941   11 39 53.9 +59 41 38 11.55 8.84  39.3 A M0  0.02 4069  0.61  0.091  0.65
PM I11404+7704   11 40 29.6 +77 04 18 11.75 8.38   0.0 A M2 99.99 3665  0.47  0.035  0.50
PM I11405-6109   11 40 31.1 -61 09 33 12.01 8.83   0.0 D -- 99.99 3768  0.52  0.047  0.55
PM I11405-1633S  11 40 33.0 -16 33 48 11.65 8.88   0.0 B M1 -0.05 3747  0.51  0.044  0.54
PM I11411-3856   11 41 09.7 -38 56 13 12.20 8.61   0.0 B M2 99.99 3473  0.37  0.018  0.37
PM I11413-3624   11 41 21.5 -36 24 34 13.12 8.49   0.0 B M5 99.99 3025 -0.19 -0.003 -0.14
PM I11417+4245   11 41 44.6 +42 45 07 11.89 7.61  11.1 A M4  0.12 3204 -0.19 -0.003 -0.14
PM I11418+5849   11 41 48.5 +58 49 38 11.71 8.91  35.1 A M0 -0.55 3977  0.58  0.075  0.63
PM I11420+1446   11 42 02.0 +14 46 37 12.45 8.86   0.0 A M3 99.99 3440  0.35  0.016  0.34
PM I11421+2642   11 42 11.1 +26 42 23 10.68 6.90  10.1 A M3  0.07 3479  0.37  0.019  0.38
PM I11422-0121   11 42 13.1 -01 21 54 12.50 8.78   0.0 B M3 -0.19 3478  0.37  0.019  0.38
PM I11423+2301   11 42 18.4 +23 01 36 11.67 8.65  32.2 A M1 -0.22 3887  0.56  0.062  0.60
PM I11425-3559   11 42 32.0 -35 59 38  9.23 6.51  34.0 A -- 99.99 4028  0.60  0.084  0.64
PM I11433-5150   11 43 19.8 -51 50 25 10.48 7.14  10.9 A M1 99.99 3671  0.48  0.036  0.50
PM I11440-0144   11 44 05.1 -01 44 36 11.78 8.87   0.0 B M0 -0.39 3875  0.55  0.060  0.59
PM I11454-5541S  11 45 25.7 -55 41 34 12.79 8.97  62.9 C -- 99.99 3489  0.38  0.020  0.38
PM I11455-2021W  11 45 34.4 -20 21 12 11.88 8.31  19.3 A M2 -0.02 3576  0.43  0.027  0.45
PM I11456-4452   11 45 37.5 -44 52 31  9.01 6.17   0.0 B -- 99.99 3946  0.58  0.071  0.62
PM I11467-1400   11 46 42.9 -14 00 51 11.72 7.97  20.0 A M3  0.35 3595  0.44  0.029  0.46
PM I11476+0501   11 47 37.6 +05 01 10 12.43 8.22   0.0 C M4 -0.01 3365  0.29  0.011  0.28
PM I11476+0015   11 47 40.8 +00 15 19 13.35 8.99  19.9 A M4  0.18 3177 -0.19 -0.003 -0.14
PM I11476+7841   11 47 41.4 +78 41 28 10.78 6.72   5.4 A M4 99.99 3186 -0.19 -0.003 -0.14
PM I11477+0048   11 47 44.4 +00 48 16 11.21 6.51   3.4 A M5 99.99 3145 -0.19 -0.003 -0.14
PM I11478+0459   11 47 49.0 +04 59 16 11.47 8.68  36.1 A M0  0.06 3856  0.55  0.058  0.59
PM I11480+7121   11 48 01.5 +71 21 28 11.51 8.68  57.9 A -- 99.99 3947  0.58  0.071  0.62
PM I11493-6718   11 49 21.4 -67 18 42 12.24 8.52   0.0 B M4 99.99 3611  0.45  0.030  0.47
PM I11496+2203   11 49 40.5 +22 03 53 11.11 8.40   0.0 A M0  0.08 4037  0.60  0.085  0.64
PM I11498+0356   11 49 52.3 +03 56 35 11.66 8.74   0.0 A M0 -0.31 3856  0.55  0.058  0.59
PM I11509+4822   11 50 57.7 +48 22 38 13.25 8.49   7.7 A M5 99.99 3131 -0.19 -0.003 -0.14
PM I11511+3516   11 51 07.3 +35 16 19  9.78 6.42   8.6 A M2 99.99 3661  0.47  0.035  0.50
PM I11519-2729   11 51 55.4 -27 29 10 11.55 8.49   0.0 B M0 -0.19 3883  0.56  0.061  0.60
PM I11519+0731   11 51 56.8 +07 31 26 12.47 8.81   0.0 A M3 99.99 3597  0.44  0.029  0.46
PM I11521+0357   11 52 09.8 +03 57 23 12.65 8.38   0.0 A M4  0.10 3208 -0.19 -0.003 -0.14
PM I11530+1855   11 53 05.2 +18 55 48 11.79 8.76  31.4 A M5 -0.18 3844  0.54  0.056  0.58
PM I11532-0722   11 53 16.1 -07 22 27 11.91 8.30  19.6 A M2  0.12 3530  0.40  0.023  0.42
PM I11533+4302   11 53 23.0 +43 02 57 11.69 8.42   0.0 A M1 99.99 3872  0.55  0.060  0.59
PM I11541+0948   11 54 07.9 +09 48 22 12.88 8.70  11.3 A M3 99.99 3298  0.24  0.007  0.21
PM I11543-3733   11 54 18.4 -37 33 09 11.62 8.48   0.0 B M1 99.99 3796  0.53  0.050  0.56
PM I11549+2844   11 54 57.5 +28 44 15 10.60 7.80  29.1 A K7 -0.07 4017  0.60  0.082  0.64
PM I11551+0058   11 55 07.2 +00 58 25 11.56 8.17  26.3 A M2 -0.26 3785  0.52  0.049  0.56
PM I11558-3816   11 55 49.2 -38 16 49 12.06 8.77  24.3 A G0 99.99 3717  0.50  0.041  0.53
PM I11567-8028   11 56 42.6 -80 28 42 10.82 7.87   0.0 B -- 99.99 3875  0.55  0.060  0.59
PM I11575+1149   11 57 32.8 +11 49 39 11.88 8.43  24.2 A M1  0.03 3794  0.53  0.050  0.56
PM I11585+5933   11 58 35.0 +59 33 22 11.14 8.30  40.0 A M0 -0.16 3892  0.56  0.063  0.60
PM I11588-2535   11 58 51.5 -25 35 09 11.25 8.28   0.0 B -- 99.99 3864  0.55  0.059  0.59
PM I11589+4239   11 58 59.5 +42 39 39 12.04 8.64   0.0 A M2 99.99 3686  0.48  0.038  0.51
PM I12003-4931   12 00 22.9 -49 31 13 12.72 8.68   0.0 B M3 99.99 3403  0.32  0.013  0.31
PM I12006-1349E  12 00 36.9 -13 49 36 12.80 8.85   0.0 B M4 99.99 3489  0.38  0.020  0.38
PM I12016-1213S  12 01 40.8 -12 13 53 12.40 8.69   0.0 B M3  0.20 3555  0.42  0.025  0.43
PM I12021-6034   12 02 07.8 -60 34 08 11.55 8.85   0.0 B -- 99.99 4041  0.60  0.086  0.64
PM I12022-3800   12 02 13.2 -38 00 28 10.60 7.61  22.9 A -- 99.99 3853  0.55  0.057  0.59
PM I12046-3816   12 04 36.6 -38 16 24 11.84 8.60  27.5 A M1 99.99 3725  0.50  0.042  0.53
PM I12054+6932   12 05 29.7 +69 32 22 13.15 8.74  14.9 A M5 99.99 3273  0.22  0.005  0.18
PM I12057+5355   12 05 46.5 +53 55 49 11.77 8.64   0.0 A M1 99.99 3679  0.48  0.037  0.51
PM I12057+7825   12 05 47.1 +78 25 51 12.17 8.57   0.0 A M3 99.99 3488  0.38  0.020  0.38
PM I12059-6114   12 05 59.5 -61 14 10 12.53 7.91   0.0 D -- 99.99 3170 -0.19 -0.003 -0.14
PM I12063-5953   12 06 19.1 -59 53 13 11.96 8.61   0.0 B M2 99.99 3673  0.48  0.036  0.51
PM I12066-4427   12 06 39.1 -44 27 53 12.79 8.68   0.0 B M4 99.99 3195 -0.19 -0.003 -0.14
PM I12083-0028   12 08 22.2 -00 28 57 11.33 8.40  26.1 A M0 -0.31 3864  0.55  0.059  0.59
PM I12087-1016   12 08 47.1 -10 16 00 12.71 8.96   0.0 B M3  0.29 3575  0.43  0.027  0.45
PM I12093-2646   12 09 23.4 -26 46 46 11.11 8.25   0.0 B M0 -0.09 3956  0.58  0.072  0.62
PM I12099+0527   12 09 58.8 +05 27 16 11.47 8.53  42.7 A M0 -0.27 3994  0.59  0.078  0.63
PM I12100-1504   12 10 05.6 -15 04 15 12.14 7.77  12.8 A M4  0.45 3270  0.22  0.005  0.18
PM I12101-0713   12 10 10.4 -07 13 57 12.01 8.95   0.0 B M1 -0.17 3873  0.55  0.060  0.59
PM I12105-1126   12 10 33.6 -11 26 59 11.22 8.48   0.0 B M0 -0.23 4002  0.59  0.079  0.63
PM I12109+4103   12 10 56.9 +41 03 28 10.72 7.85  21.6 A M0 -0.40 3864  0.55  0.059  0.59
PM I12111-1957   12 11 11.8 -19 57 38 11.72 7.89  12.6 A M3 -0.01 3473  0.37  0.018  0.37
PM I12112-1958   12 11 17.0 -19 58 21 12.66 8.60   0.0 B M4  0.11 3344  0.28  0.009  0.26
PM I12122+7125   12 12 15.2 +71 25 23 12.86 8.81   0.0 A M4 99.99 3298  0.24  0.007  0.21
PM I12123+5429S  12 12 20.9 +54 29 08  9.81 6.88  15.5 A M0 -0.20 3826  0.54  0.054  0.58
PM I12124+3940   12 12 29.4 +39 40 27 11.46 8.12  30.5 A M2 -0.04 3776  0.52  0.048  0.56
PM I12128-0702N  12 12 51.8 -07 02 06 17.81 8.94  37.3 C M3  0.03 3652  0.47  0.034  0.49
PM I12131-5904   12 13 06.7 -59 04 09 10.74 8.00   0.0 B -- 99.99 4016  0.60  0.082  0.64
PM I12133+1641   12 13 20.5 +16 41 39 12.02 8.87  28.0 A M1 -0.54 3776  0.52  0.048  0.56
PM I12135-2555   12 13 32.9 -25 55 24 11.55 8.38  23.4 A M1 -0.25 3733  0.50  0.043  0.54
PM I12139-6238   12 13 55.5 -62 38 56 11.62 8.64   0.0 B -- 99.99 3863  0.55  0.059  0.59
PM I12142+0037   12 14 16.5 +00 37 26 13.64 8.46   8.4 A M6 99.99 3078 -0.19 -0.003 -0.14
PM I12144+2435   12 14 26.0 +24 35 26 11.92 8.75   0.0 A M2 -0.12 3632  0.46  0.032  0.48
PM I12149-6418   12 14 58.6 -64 18 13 13.64 8.32   0.0 D -- 99.99 3047 -0.19 -0.003 -0.14
PM I12151+4843   12 15 08.8 +48 43 57 10.60 7.61  24.9 A M0 99.99 3899  0.56  0.064  0.60
PM I12153-0237   12 15 18.4 -02 37 28 11.46 8.67   0.0 B M0 -0.09 4028  0.60  0.084  0.64
PM I12154-3105   12 15 27.1 -31 05 38  9.84 7.04  21.4 A -- 99.99 3969  0.58  0.074  0.62
PM I12154+3911   12 15 28.4 +39 11 14 11.77 8.61   0.0 A M2 99.99 3628  0.46  0.032  0.48
PM I12155-3948   12 15 30.7 -39 48 42 11.25 8.17   0.0 B M1 99.99 3990  0.59  0.077  0.63
PM I12156+5239   12 15 39.4 +52 39 08 12.60 8.59   0.0 A M4 99.99 3380  0.30  0.012  0.29
PM I12168+2451E  12 16 52.6 +24 51 05 12.67 8.99   0.0 A M2 -0.43 3655  0.47  0.034  0.50
PM I12171-1738   12 17 06.7 -17 38 14 12.07 8.86   0.0 B M1 -0.31 3859  0.55  0.058  0.59
PM I12172-0042   12 17 16.7 -00 42 46 11.25 8.47   0.0 B M1  0.01 4075  0.61  0.092  0.65
PM I12177-3904   12 17 46.7 -39 04 05 11.28 8.55  30.9 A -- 99.99 4016  0.60  0.082  0.64
PM I12178+4637   12 17 48.4 +46 37 20 11.56 8.57  38.8 A M0  0.01 3860  0.55  0.058  0.59
PM I12189+1107   12 18 59.4 +11 07 33 13.89 8.52   6.7 A M6 99.99 3020 -0.19 -0.003 -0.14
PM I12190+3150   12 19 06.0 +31 50 43 12.25 8.29   0.0 A M4 99.99 3468  0.36  0.018  0.37
PM I12194+2822   12 19 24.1 +28 22 56 10.70 7.67  25.4 A M1  0.27 3861  0.55  0.058  0.59
PM I12198+5246   12 19 48.1 +52 46 45 11.23 8.28  28.0 A M0 -0.64 3865  0.55  0.059  0.59
PM I12204+0035   12 20 25.5 +00 35 01 10.14 6.86   0.0 A M1 99.99 3764  0.51  0.046  0.55
PM I12205-8225   12 20 33.8 -82 25 57 12.06 7.70   0.0 B M4 99.99 3257  0.20  0.004  0.16
PM I12217+6816   12 21 47.6 +68 16 04 12.54 8.83   0.0 A M3 99.99 3494  0.38  0.020  0.39
PM I12219+4208   12 21 54.1 +42 08 01  9.46 6.74  15.9 A M1 99.99 4105  0.62  0.097  0.66
PM I12221-7838   12 22 06.8 -78 38 27 12.14 8.36   0.0 B M3 99.99 3599  0.44  0.029  0.46
PM I12223+2510   12 22 21.3 +25 10 11 11.40 8.41  29.9 A M1 -0.58 3878  0.56  0.061  0.60
PM I12225+2736   12 22 34.1 +27 36 16 10.96 8.06  31.7 A M0  0.06 3896  0.56  0.063  0.60
PM I12230+6401   12 23 00.2 +64 01 50 11.62 7.94  18.3 A M2 99.99 3560  0.42  0.025  0.44
PM I12234-2309   12 23 28.2 -23 09 40 10.88 8.16  44.8 A K7  0.06 4106  0.62  0.097  0.66
PM I12235+6711   12 23 33.2 +67 11 18 11.30 7.60  12.9 A M2 99.99 3482  0.37  0.019  0.38
PM I12235+2754   12 23 34.7 +27 54 47 11.40 8.48  34.3 A M0 -0.31 3849  0.55  0.057  0.58
PM I12238+1234   12 23 53.6 +12 34 48 10.47 7.48  21.0 A M0 99.99 3859  0.55  0.058  0.59
PM I12248-1814   12 24 52.5 -18 14 32 11.33 7.73   8.9 A M2 -0.30 3499  0.38  0.020  0.39
PM I12253+3743   12 25 23.1 +37 43 27 11.72 8.87  42.4 A M0 -0.35 3904  0.56  0.064  0.60
PM I12267-1229   12 26 44.1 -12 29 17 12.63 8.87   0.0 D -- 99.99 3516  0.39  0.022  0.40
PM I12267+3721   12 26 47.3 +37 21 22 11.48 8.72   0.0 B K7 -0.42 4054  0.61  0.088  0.64
PM I12269-3015   12 26 55.3 -30 15 37 11.31 8.54   0.0 B -- 99.99 3994  0.59  0.078  0.63
PM I12274+3726   12 27 29.4 +37 26 33 12.23 8.87  25.4 A M1 99.99 3663  0.47  0.035  0.50
PM I12277-0315   12 27 44.7 -03 15 00 12.87 8.76   0.0 B M4  0.08 3453  0.35  0.017  0.36
PM I12288-1039W  12 28 53.0 -10 39 50 11.06 7.65   0.0 B M2 -0.19 3664  0.47  0.035  0.50
PM I12288-1039E  12 28 53.1 -10 39 48 11.06 7.68   0.0 B -- 99.99 3681  0.48  0.037  0.51
PM I12289+0825   12 28 57.6 +08 25 31 12.02 7.84  13.2 A M4  0.14 3239  0.19  0.003  0.14
PM I12290+4143   12 29 02.9 +41 43 49 12.92 8.79   0.0 A M4 99.99 3251  0.20  0.004  0.15
PM I12295-5559   12 29 34.5 -55 59 37 13.25 8.89  13.1 A -- 99.99 3254  0.20  0.004  0.16
PM I12299+3626   12 29 55.0 +36 26 42 12.06 8.78  26.4 A M1 99.99 3744  0.51  0.044  0.54
PM I12307-4622   12 30 44.9 -46 22 43 11.74 8.37   0.0 B M3 99.99 3678  0.48  0.037  0.51
PM I12312+0848   12 31 15.8 +08 48 38  9.75 6.78  13.6 A M1 99.99 3909  0.57  0.065  0.61
PM I12327+6815   12 32 45.0 +68 15 45 11.07 8.35   0.0 A M0 99.99 4055  0.61  0.088  0.64
PM I12328-4006N  12 32 49.2 -40 06 55 11.37 8.61   0.0 B -- 99.99 3999  0.59  0.079  0.63
PM I12332+0901   12 33 17.4 +09 01 15 12.54 6.99   4.4 A M2 99.99 3000 -0.19 -0.003 -0.14
PM I12350+0949   12 35 00.7 +09 49 42 11.46 7.99  18.3 A M3 99.99 3643  0.46  0.033  0.49
PM I12355+4144   12 35 34.8 +41 44 11 11.75 8.88   0.0 B M0 -0.21 3887  0.56  0.062  0.60
PM I12356-3454   12 35 37.8 -34 54 15 11.84 8.15   0.0 B K5 99.99 3542  0.41  0.024  0.42
PM I12359-4556   12 35 58.4 -45 56 20 11.16 7.67  19.0 A M2 99.99 3543  0.41  0.024  0.42
PM I12373-2052   12 37 21.6 -20 52 35 13.29 8.97   0.0 B M4  0.50 3285  0.23  0.006  0.19
PM I12378-5200   12 37 52.2 -52 00 05 10.68 6.86   9.7 A M3 99.99 3491  0.38  0.020  0.39
PM I12386-2703   12 38 37.1 -27 03 34 12.48 8.73   0.0 B M3  0.15 3426  0.34  0.015  0.33
PM I12388-3822   12 38 49.1 -38 22 53 12.78 8.17   6.4 A M5 99.99 3058 -0.19 -0.003 -0.14
PM I12388+1141   12 38 52.4 +11 41 46 11.52 7.58  14.4 A M4 99.99 3503  0.39  0.021  0.40
PM I12390+4702   12 39 04.7 +47 02 23 12.28 8.65  21.8 A M2 -0.01 3497  0.38  0.020  0.39
PM I12396-7631   12 39 41.9 -76 31 38 10.81 8.09   0.0 B K7 99.99 4024  0.60  0.083  0.64
PM I12399-0834   12 39 55.9 -08 34 41 11.54 8.64  36.0 A M0 -0.04 3842  0.54  0.056  0.58
PM I12400-0332   12 40 00.3 -03 32 01 11.45 8.65   0.0 B M0 -0.16 3930  0.57  0.068  0.61
PM I12405-4526   12 40 35.6 -45 26 21 11.43 8.31   0.0 B M1 99.99 3741  0.51  0.044  0.54
PM I12407-4333   12 40 46.3 -43 33 58 12.28 8.22   7.8 A M3 99.99 3309  0.25  0.007  0.22
PM I12410-4655   12 41 03.3 -46 55 23 12.27 8.68   0.0 B M3 99.99 3549  0.41  0.025  0.43
PM I12414-5642   12 41 26.6 -56 42 00 12.30 8.97   0.0 B -- 99.99 3702  0.49  0.039  0.52
PM I12416+4814N  12 41 37.9 +48 14 24 11.80 8.38   0.0 A M2 99.99 3695  0.49  0.039  0.52
PM I12426-3620   12 42 39.5 -36 20 31 11.88 8.33   0.0 B M3 99.99 3594  0.44  0.029  0.46
PM I12428+4153   12 42 49.9 +41 53 47 12.46 8.12  10.6 A M4 99.99 3418  0.33  0.014  0.33
PM I12436+2506   12 43 36.1 +25 06 21 12.99 8.97  23.2 A M4 99.99 3326  0.26  0.008  0.24
PM I12458-5506   12 45 52.5 -55 06 50 13.68 8.99   0.0 B M5 99.99 3095 -0.19 -0.003 -0.14
PM I12469-1902   12 46 59.8 -19 02 29 12.43 8.73   0.0 B M2  0.35 3702  0.49  0.039  0.52
PM I12470+4637   12 47 01.0 +46 37 33 11.82 8.10  20.9 A M3  0.09 3500  0.38  0.020  0.39
PM I12471-0334   12 47 09.8 -03 34 17 12.64 8.77   0.0 B M3  0.10 3520  0.40  0.022  0.41
PM I12471-2222   12 47 10.0 -22 22 37 12.34 8.69   0.0 B M3  0.28 3667  0.47  0.036  0.50
PM I12477-0836   12 47 46.9 -08 36 16 12.08 8.85   0.0 B M1 -0.18 3699  0.49  0.039  0.52
PM I12479+0945   12 47 56.6 +09 45 05 11.38 7.20   8.4 A M4 99.99 3270  0.22  0.005  0.18
PM I12485+4933   12 48 34.5 +49 33 54 12.55 8.68   0.0 A M3 99.99 3448  0.35  0.017  0.35
PM I12490+6606   12 49 02.8 +66 06 36 10.90 6.88  10.2 A M4 99.99 3395  0.31  0.013  0.30
PM I12497+1612   12 49 42.3 +16 12 35 11.51 8.80   0.0 B K7  0.08 4031  0.60  0.084  0.64
PM I12505+4022E  12 50 32.9 +40 22 12 11.51 8.51   0.0 A M1  0.07 3873  0.55  0.060  0.59
PM I12507-0046   12 50 43.6 -00 46 05  8.56 5.75  10.6 A M0  0.21 4110  0.62  0.098  0.66
PM I12521+2244   12 52 09.7 +22 44 12 11.40 8.60   0.0 A M0 -0.11 3867  0.55  0.059  0.59
PM I12522-3227   12 52 16.8 -32 27 08 11.93 8.87   0.0 B M1  0.45 3887  0.56  0.062  0.60
PM I12533-0519   12 53 19.4 -05 19 52 12.88 8.92   0.0 B M3 -0.05 3422  0.33  0.015  0.33
PM I12544-7430   12 54 29.1 -74 30 08 11.96 8.66   0.0 B -- 99.99 3713  0.49  0.040  0.53
PM I12562-2204   12 56 13.3 -22 04 58 12.57 8.87   0.0 B M3 -0.09 3500  0.38  0.020  0.39
PM I12576+3513W  12 57 39.3 +35 13 18 13.28 8.87  19.3 A M4 99.99 3266  0.21  0.005  0.17
PM I12576+3513E  12 57 40.3 +35 13 29 10.68 7.40  19.3 A M1  0.05 3795  0.53  0.050  0.56
PM I12583+4033   12 58 21.7 +40 33 22 12.00 8.70  43.8 A M1 -0.29 3747  0.51  0.044  0.54
PM I12585-6139   12 58 31.1 -61 39 34 11.81 8.84   0.0 B -- 99.99 3867  0.55  0.059  0.59
PM I12593-0010   12 59 18.2 -00 10 33 12.98 8.79   0.0 B M4  0.20 3263  0.21  0.005  0.17
PM I13000-0537   13 00 04.0 -05 37 47 12.62 8.65   0.0 B M3  0.08 3476  0.37  0.019  0.37
PM I13004-3436   13 00 25.8 -34 36 24 10.71 7.60  19.7 A M1  0.07 3756  0.51  0.045  0.55
PM I13005+0541   13 00 33.5 +05 41 07 13.44 8.55   8.1 A M1  0.28 3090 -0.19 -0.003 -0.14
PM I13007+1222   13 00 46.6 +12 22 32  9.76 6.44  11.7 A M2 99.99 3725  0.50  0.042  0.53
PM I13008-3522   13 00 49.9 -35 22 17 11.39 8.54  32.2 A M0 99.99 3894  0.56  0.063  0.60
PM I13013-6311   13 01 19.6 -63 11 42 11.02 7.76  17.0 A M1 99.99 3681  0.48  0.037  0.51
PM I13019+3335   13 01 56.5 +33 35 25 12.30 8.97   0.0 A M1 99.99 3785  0.52  0.049  0.56
PM I13032-6805   13 03 13.0 -68 05 08 12.66 8.55   0.0 D -- 99.99 3355  0.29  0.010  0.27
PM I13046+1321N  13 04 37.3 +13 21 14 11.44 8.38   0.0 B -- 99.99 3826  0.54  0.054  0.58
PM I13047-6215   13 04 43.8 -62 15 26 11.56 8.48  38.5 A M1 99.99 3951  0.58  0.071  0.62
PM I13047+5554   13 04 46.6 +55 54 10 10.79 7.85  32.6 A M1 99.99 3871  0.55  0.060  0.59
PM I13049-5226   13 04 57.5 -52 26 34  9.16 6.44  15.9 A M0 99.99 4075  0.61  0.092  0.65
PM I13054+3708   13 05 29.9 +37 08 10 11.72 8.22  24.7 A M2  0.15 3558  0.42  0.025  0.43
PM I13063-0338   13 06 18.0 -03 38 34 11.39 8.38   0.0 B M1  0.34 3950  0.58  0.071  0.62
PM I13084+1658   13 08 24.7 +16 58 18 11.84 8.49  25.3 A M2 -0.11 3709  0.49  0.040  0.52
PM I13087+6316   13 08 46.2 +63 16 25 11.83 8.89   0.0 A M1 99.99 3970  0.58  0.074  0.62
PM I13088-0131   13 08 51.2 -01 31 07 12.79 8.92   0.0 B M3 -0.05 3518  0.40  0.022  0.41
PM I13089+4904   13 08 55.6 +49 04 49 11.10 7.90   0.0 A M3 -0.21 3698  0.49  0.039  0.52
PM I13093-4009   13 09 20.4 -40 09 27 12.91 8.79  16.2 A M4 99.99 3473  0.37  0.018  0.37
PM I13130+2011   13 13 04.8 +20 11 26 12.90 8.87   0.0 A M4 99.99 3296  0.24  0.007  0.21
PM I13131-4130   13 13 09.3 -41 30 39 12.93 8.29  12.0 A M5 99.99 3119 -0.19 -0.003 -0.14
PM I13134-5715   13 13 24.1 -57 15 53 11.65 8.79   0.0 B M0 99.99 3956  0.58  0.072  0.62
PM I13142+7914   13 14 15.5 +79 14 48 11.48 8.60   0.0 A M1 99.99 3960  0.58  0.073  0.62
PM I13144-6228   13 14 24.7 -62 28 14 12.07 8.21   0.0 D -- 99.99 3467  0.36  0.018  0.37
PM I13144+5904   13 14 25.2 +59 04 19 11.31 8.59  40.1 A K7 99.99 4122  0.62  0.100  0.66
PM I13156-5811   13 15 39.6 -58 11 31 11.43 8.23   0.0 C ?? 99.99 3758  0.51  0.046  0.55
PM I13163-3347S  13 16 21.9 -33 47 45 11.89 8.97  39.1 A M0 -0.18 3840  0.54  0.056  0.58
PM I13164-3256   13 16 27.6 -32 56 16 11.24 8.46   0.0 B M0  0.13 3977  0.58  0.075  0.63
PM I13168+2310   13 16 53.1 +23 10 06 11.45 8.42   0.0 A M2 99.99 3713  0.49  0.040  0.53
PM I13173+5739   13 17 20.2 +57 39 01 11.81 8.85   0.0 B M1 99.99 4088  0.61  0.094  0.65
PM I13179+3617   13 17 58.4 +36 17 56 11.34 8.11  21.6 A M1 -0.16 3875  0.55  0.060  0.59
PM I13180-1131   13 18 00.2 -11 31 14 12.04 8.85   0.0 B M1 -0.14 3708  0.49  0.040  0.52
PM I13180+0214   13 18 01.8 +02 14 01 13.05 8.79  21.1 A M4 99.99 3220 -0.19 -0.003 -0.14
PM I13193-5800   13 19 22.5 -58 00 17 10.42 7.40   0.0 C K7 99.99 3844  0.54  0.056  0.58
PM I13195-4245   13 19 32.6 -42 45 30 12.11 8.62   0.0 B M2 99.99 3672  0.48  0.036  0.50
PM I13195+3506W  13 19 33.6 +35 06 36  9.56 6.38  13.3 A M1 -0.22 3806  0.53  0.051  0.57
PM I13195+3506E  13 19 34.7 +35 06 25 11.90 8.29  15.6 A M3 99.99 3461  0.36  0.018  0.36
PM I13196+3320   13 19 40.1 +33 20 47 10.65 7.27  17.0 A M2 99.99 3658  0.47  0.035  0.50
PM I13200-3524   13 20 03.9 -35 24 44 12.88 8.83  13.7 A M4 99.99 3357  0.29  0.010  0.27
PM I13204-0139   13 20 24.9 -01 39 27 11.65 8.39  21.5 A M1 -0.23 3715  0.49  0.041  0.53
PM I13207+1052   13 20 43.8 +10 52 33 11.70 8.61  35.9 A M1 -0.09 3813  0.53  0.052  0.57
PM I13209+3416   13 20 58.1 +34 16 44 10.67 7.40  16.0 A M1 -0.20 3779  0.52  0.048  0.56
PM I13215+0332   13 21 30.1 +03 32 59 12.07 8.88   0.0 A M1 -0.36 3768  0.52  0.047  0.55
PM I13215+0345   13 21 35.2 +03 45 55 12.05 8.53   0.0 A M2 99.99 3662  0.47  0.035  0.50
PM I13220+0410   13 22 05.5 +04 10 28 11.50 8.76   0.0 B M0 -0.28 4044  0.60  0.086  0.64
PM I13229+2428   13 22 56.7 +24 28 03 12.84 8.73   0.0 A M4 -0.13 3259  0.21  0.004  0.16
PM I13235+2914   13 23 32.8 +29 14 14  8.96 6.26  18.8 A K7 99.99 4044  0.60  0.086  0.64
PM I13236-2554   13 23 38.0 -25 54 44 12.92 8.66  14.0 A M4 -0.21 3320  0.26  0.008  0.23
PM I13237-1402W  13 23 44.2 -14 02 45 11.87 8.85  35.8 A M1 -0.57 3771  0.52  0.047  0.55
PM I13238+1113E  13 23 53.2 +11 13 56 11.30 8.46  41.2 A M0 -0.32 3928  0.57  0.068  0.61
PM I13239+6927   13 23 56.0 +69 27 06 11.13 8.43   0.0 A M1 99.99 4131  0.62  0.102  0.66
PM I13254+3743   13 25 28.3 +37 43 09 11.22 8.27  32.3 A M0 -0.19 3954  0.58  0.072  0.62
PM I13258-2822   13 25 48.8 -28 22 26 11.08 7.72  16.7 A M2 -0.13 3689  0.48  0.038  0.51
PM I13273+1202   13 27 22.6 +12 02 44 11.48 8.77  40.6 A M0 99.99 4068  0.61  0.090  0.65
PM I13278-2657   13 27 54.0 -26 57 01 11.83 8.38  21.1 A M2 -0.14 3672  0.48  0.036  0.50
PM I13282+3002   13 28 17.8 +30 02 46 11.22 8.38  51.1 A M0  0.31 4042  0.60  0.086  0.64
PM I13283-0221Ww 13 28 21.1 -02 21 37 11.21 7.51  13.9 A M3  0.17 3577  0.43  0.027  0.45
PM I13284-0359   13 28 24.2 -03 59 12 12.04 8.98   0.0 B M1 -0.02 3778  0.52  0.048  0.56
PM I13285-2305   13 28 33.0 -23 05 54 11.94 8.91  49.6 A M0 -0.36 3841  0.54  0.056  0.58
PM I13293+1126   13 29 21.3 +11 26 26 12.29 8.37   0.0 A M4 99.99 3342  0.28  0.009  0.25
PM I13299+1022   13 29 59.8 +10 22 37  9.10 5.90   7.7 A M1  0.19 3727  0.50  0.042  0.53
PM I13305-1815   13 30 34.5 -18 15 35 11.97 8.95   0.0 B M1 -0.03 3794  0.53  0.050  0.56
PM I13306-2039   13 30 40.9 -20 39 03 12.48 8.28   0.0 B M4  0.14 3292  0.23  0.006  0.20
PM I13308-3237   13 30 52.6 -32 37 48 11.58 8.81  38.2 A -- 99.99 3993  0.59  0.078  0.63
PM I13313-3611   13 31 22.4 -36 11 33 11.16 8.15   0.0 B M0 99.99 3780  0.52  0.048  0.56
PM I13317+2916   13 31 46.6 +29 16 36 12.05 7.56  16.0 A M4 99.99 3389  0.31  0.012  0.30
PM I13318+2323   13 31 50.6 +23 23 20 11.90 8.61   0.0 A M3 99.99 3571  0.43  0.026  0.44
PM I13319+3108   13 31 58.2 +31 08 04 10.50 7.56  32.0 A M0 99.99 3887  0.56  0.062  0.60
PM I13327+1648N  13 32 44.6 +16 48 39 11.39 7.64  12.8 A M3  0.01 3559  0.42  0.025  0.44
PM I13335-5920   13 33 30.9 -59 20 16 10.88 7.97   0.0 C -- 99.99 3898  0.56  0.064  0.60
PM I13343+0440   13 34 21.5 +04 40 02 10.03 7.21  21.3 A M0 99.99 3953  0.58  0.072  0.62
PM I13351-4821   13 35 11.5 -48 21 25 11.34 8.12   0.0 B M1 99.99 3606  0.44  0.030  0.47
PM I13354-0023   13 35 24.8 -00 23 20 10.41 7.45   0.0 B M0 -0.30 3889  0.56  0.062  0.60
PM I13357-1815   13 35 42.2 -18 15 12 11.03 8.04   0.0 B M0 -0.23 3890  0.56  0.062  0.60
PM I13358+1441   13 35 50.7 +14 41 11 12.56 8.64   0.0 A M3 99.99 3566  0.42  0.026  0.44
PM I13361+7701   13 36 10.4 +77 01 22 11.83 8.92   0.0 A M1 99.99 3912  0.57  0.066  0.61
PM I13363-4556   13 36 23.1 -45 56 16 12.00 8.22   0.0 B M4 99.99 3578  0.43  0.027  0.45
PM I13369+2258   13 36 55.2 +22 58 00 12.75 8.98   0.0 A M3 99.99 3613  0.45  0.030  0.47
PM I13374+3543   13 37 28.8 +35 43 03  9.10 6.26  10.9 A M0 99.99 3934  0.57  0.069  0.61
PM I13378+4808   13 37 51.2 +48 08 17  9.83 6.94  22.1 A M0 -0.14 3902  0.56  0.064  0.60
PM I13384-2516   13 38 25.6 -25 16 46 12.64 8.66   0.0 B M3  0.03 3531  0.40  0.023  0.42
PM I13386+2549   13 38 37.0 +25 49 49 12.61 8.75   0.0 A M3  0.18 3503  0.39  0.021  0.39
PM I13389-0614   13 38 58.7 -06 14 12 10.81 7.89  23.6 A M0 -0.31 3903  0.56  0.064  0.60
PM I13394+4611   13 39 24.1 +46 11 11 10.30 7.05  13.0 A M1 -0.44 3747  0.51  0.044  0.54
PM I13396-0135   13 39 37.6 -01 35 42 11.81 8.76  32.3 A M0 -0.26 3792  0.53  0.050  0.56
PM I13401-0411   13 40 07.1 -04 11 09  9.68 6.90  14.8 A K7 -0.37 3978  0.59  0.075  0.63
PM I13401+4346   13 40 08.8 +43 46 38 12.82 8.54   0.0 A M4  0.09 3201 -0.19 -0.003 -0.14
PM I13414-3833   13 41 28.9 -38 33 03 12.04 9.00   0.0 B -- 99.99 3830  0.54  0.054  0.58
PM I13415+1449   13 41 31.9 +14 49 26 12.14 8.85   0.0 A M2 99.99 3774  0.52  0.047  0.55
PM I13417+5815   13 41 46.3 +58 15 19 12.51 8.73   0.0 A M3 99.99 3399  0.32  0.013  0.31
PM I13421-1600W  13 42 09.9 -16 00 23 13.47 8.97   0.0 B M4  0.10 3265  0.21  0.005  0.17
PM I13421-1600E  13 42 09.9 -16 00 23 13.47 8.97   0.0 B M4  0.05 3183 -0.19 -0.003 -0.14
PM I13427+3317   13 42 43.3 +33 17 24 11.98 7.79   9.3 A M4 99.99 3157 -0.19 -0.003 -0.14
PM I13434+1106   13 43 24.9 +11 06 44 11.47 8.43   0.0 A M1  0.12 3992  0.59  0.078  0.63
PM I13437-3524   13 43 46.8 -35 24 15 11.91 8.84  26.9 A M0 99.99 3825  0.54  0.054  0.58
PM I13444+5141S  13 44 28.3 +51 41 08 12.56 8.99  24.3 A M2 99.99 3431  0.34  0.015  0.34
PM I13444+6827   13 44 29.3 +68 27 50 11.63 8.85  39.9 A M0 99.99 4080  0.61  0.093  0.65
PM I13445+2457   13 44 33.7 +24 57 05 12.01 8.70   0.0 A M2 99.99 3870  0.55  0.060  0.59
PM I13448-5407   13 44 48.8 -54 07 18 12.49 8.86   0.0 B M3 99.99 3457  0.36  0.017  0.36
PM I13449-4535W  13 44 55.1 -45 35 18 11.46 8.47   0.0 B M0 99.99 3799  0.53  0.050  0.57
PM I13450+1747   13 45 05.1 +17 47 07  9.88 7.00  13.2 A M0 -0.59 3900  0.56  0.064  0.60
PM I13455+6058   13 45 31.4 +60 58 57 11.05 8.15  31.5 A M0 99.99 4124  0.62  0.101  0.66
PM I13457+1453   13 45 43.8 +14 53 29  8.50 5.18   5.4 A M1 -0.45 3703  0.49  0.039  0.52
PM I13458+0246   13 45 49.7 +02 46 34 11.42 8.66   0.0 B M0 -0.20 3943  0.58  0.070  0.62
PM I13458-1758   13 45 50.7 -17 58 05 11.83 7.74  10.2 A M4  0.09 3274  0.22  0.005  0.18
PM I13466-0407   13 46 37.9 -04 07 41 11.68 8.94   0.0 B M0  0.03 4012  0.59  0.081  0.63
PM I13477+2127   13 47 42.4 +21 27 37 11.18 8.22  28.0 A M0 -0.20 3919  0.57  0.067  0.61
PM I13479-7610   13 47 56.8 -76 10 19 11.58 8.62   0.0 B M1 99.99 3853  0.55  0.057  0.59
PM I13485+5620   13 48 35.0 +56 20 07 11.75 8.61   0.0 A M1 99.99 3869  0.55  0.059  0.59
PM I13490+0247   13 49 01.0 +02 47 28 11.29 7.84   0.0 A M2 99.99 3591  0.44  0.028  0.46
PM I13490-7925   13 49 02.5 -79 25 53 11.81 8.34   0.0 B M3 99.99 3648  0.46  0.034  0.49
PM I13507-2141   13 50 44.0 -21 41 26 12.80 8.87   0.0 B M3  0.13 3543  0.41  0.024  0.42
PM I13512-6034   13 51 13.2 -60 34 12 12.18 8.95   0.0 B M1 99.99 3722  0.50  0.041  0.53
PM I13513-5332   13 51 21.7 -53 32 45 12.90 8.93   0.0 B -- 99.99 3418  0.33  0.014  0.32
PM I13513+2619   13 51 22.4 +26 19 33 11.14 8.40  46.6 A K7 -0.01 4065  0.61  0.090  0.65
PM I13514+4500   13 51 30.0 +45 00 43 11.61 8.84   0.0 B -- 99.99 3992  0.59  0.078  0.63
PM I13518+1247   13 51 52.9 +12 47 07 12.31 8.79   0.0 A M2 -0.07 3649  0.47  0.034  0.49
PM I13526+1425   13 52 36.2 +14 25 20 11.73 8.01   0.0 A M3 99.99 3553  0.42  0.025  0.43
PM I13528+6537   13 52 50.0 +65 37 19 11.93 8.52  26.8 A M2 99.99 3706  0.49  0.040  0.52
PM I13528-1820   13 52 53.5 -18 20 16 11.86 8.46  23.3 A M2  0.03 3650  0.47  0.034  0.49
PM I13529+5636   13 52 55.6 +56 36 19 11.75 8.65   0.0 A M2 99.99 3729  0.50  0.042  0.53
PM I13533-3046   13 53 19.7 -30 46 37 12.18 8.90  33.3 A M1  0.03 3749  0.51  0.044  0.54
PM I13534+1256   13 53 27.6 +12 56 33  9.85 6.95  21.0 A M0  0.07 3979  0.59  0.076  0.63
PM I13536+7737   13 53 38.8 +77 37 08 12.89 8.64  12.0 A M4 99.99 3264  0.21  0.005  0.17
PM I13537+7851   13 53 47.1 +78 51 06 10.67 7.64  24.1 A M1 99.99 3860  0.55  0.058  0.59
PM I13544-0810W  13 54 25.9 -08 10 45 12.14 8.97   0.0 B M1  0.03 3731  0.50  0.042  0.53
PM I13550-2905   13 55 02.6 -29 05 25  9.60 6.51  17.3 A M1  0.24 3975  0.58  0.075  0.62
PM I13551-0756   13 55 10.8 -07 56 58 11.53 8.73   0.0 B M0  0.05 3900  0.56  0.064  0.60
PM I13554-7329   13 55 28.0 -73 29 40 11.40 8.18   0.0 B M2 99.99 3617  0.45  0.031  0.47
PM I13555-0723   13 55 35.1 -07 23 16 12.65 8.81   0.0 B M3 -0.06 3426  0.34  0.015  0.33
PM I13570+2534   13 57 01.6 +25 34 37 12.02 8.96   0.0 A M1 -0.41 3742  0.51  0.044  0.54
PM I13572-2922   13 57 13.1 -29 22 25 12.57 8.63   0.0 B M3 -0.27 3377  0.30  0.012  0.29
PM I13582+1234   13 58 13.9 +12 34 43 12.31 8.27  11.3 A M3 -0.13 3377  0.30  0.012  0.29
PM I13587-6136   13 58 43.2 -61 36 16  9.69 6.95   0.0 B -- 99.99 4014  0.59  0.081  0.64
PM I13591-1950   13 59 10.5 -19 50 03 12.96 8.33  10.8 A M5  0.11 3152 -0.19 -0.003 -0.14
PM I14006-6442   14 00 38.2 -64 42 53 12.09 8.86   0.0 B -- 99.99 3746  0.51  0.044  0.54
PM I14009-3147   14 00 57.0 -31 47 49 11.13 8.22  33.4 A M0 -0.01 3824  0.54  0.054  0.58
PM I14010-0239   14 01 03.2 -02 39 17  9.76 6.52  10.0 A M1 -0.16 3770  0.52  0.047  0.55
PM I14011+2621   14 01 10.0 +26 21 43 12.16 8.93   0.0 A M1 -0.27 3887  0.56  0.062  0.60
PM I14014+1948   14 01 26.3 +19 48 10 11.90 8.97   0.0 A M0 -0.34 3847  0.55  0.057  0.58
PM I14019+1529   14 01 58.7 +15 29 41 10.71 7.73  27.7 A M0 -0.25 3813  0.53  0.052  0.57
PM I14021-0355   14 02 10.4 -03 55 01 12.79 8.94   0.0 B M3 -0.11 3417  0.33  0.014  0.32
PM I14023+1341   14 02 19.6 +13 41 22 10.71 7.56  19.9 A M1 99.99 3801  0.53  0.051  0.57
PM I14025+4620N  14 02 33.0 +46 20 27  9.89 6.26   0.0 A M2 99.99 3665  0.47  0.035  0.50
PM I14025+4620S  14 02 33.1 +46 20 23  9.76 6.27  11.3 A M0 99.99 3858  0.55  0.058  0.59
PM I14027-2431   14 02 46.7 -24 31 50 12.24 8.64   0.0 B M2 -0.33 3514  0.39  0.022  0.40
PM I14038-4241   14 03 51.6 -42 41 53 13.02 8.72   0.0 B M5 99.99 3191 -0.19 -0.003 -0.14
PM I14039+2440   14 03 54.8 +24 40 41 12.61 8.94   0.0 A M3 99.99 3568  0.42  0.026  0.44
PM I14041-6614   14 04 08.2 -66 14 37 10.91 7.78   0.0 B M3 99.99 3550  0.41  0.025  0.43
PM I14041+2044   14 04 09.2 +20 44 31 11.69 8.59   0.0 A M1 -0.20 3773  0.52  0.047  0.55
PM I14051-1601   14 05 08.5 -16 01 31  9.60 6.15   0.0 C ?? 99.99 3652  0.47  0.034  0.49
PM I14062+6918   14 06 14.9 +69 18 41 12.40 8.73   0.0 A M3 99.99 3532  0.40  0.023  0.42
PM I14074-3643   14 07 24.4 -36 43 43  9.95 7.17   0.0 B M0 99.99 3981  0.59  0.076  0.63
PM I14082+8035   14 08 13.0 +80 35 50 10.41 7.18  16.9 A M1 99.99 3857  0.55  0.058  0.59
PM I14083+7551   14 08 22.7 +75 51 07 11.59 8.35  24.9 A M1 99.99 3616  0.45  0.031  0.47
PM I14085-7854   14 08 33.8 -78 54 55 11.73 8.84   0.0 B M0 99.99 3816  0.53  0.053  0.57
PM I14094-3055E  14 09 27.2 -30 55 49 11.92 8.79  42.9 A M1  0.33 3853  0.55  0.057  0.59
PM I14109-3117   14 10 57.5 -31 17 25 10.91 7.55  16.8 A M2 -0.18 3738  0.50  0.043  0.54
PM I14111-6155   14 11 08.7 -61 55 47 10.96 7.78   0.0 B M2 99.99 3753  0.51  0.045  0.55
PM I14124+6735N  14 12 26.8 +67 35 15 12.27 8.43  40.0 C M3  0.11 3569  0.42  0.026  0.44
PM I14132-5644   14 13 12.9 -56 44 31 10.27 6.95  11.7 A ?? 99.99 3708  0.49  0.040  0.52
PM I14134+4816   14 13 25.7 +48 16 29 11.42 8.70   0.0 B K7 99.99 4019  0.60  0.082  0.64
PM I14135-0657   14 13 31.2 -06 57 32 10.23 7.39  19.4 A M0 -0.14 3970  0.58  0.074  0.62
PM I14135-6207E  14 13 32.4 -62 07 33 11.43 8.50   0.0 B M1 99.99 3880  0.56  0.061  0.60
PM I14136+1014   14 13 40.7 +10 14 10 11.32 8.62   0.0 B M0  0.12 4052  0.60  0.088  0.64
PM I14143-1521   14 14 21.4 -15 21 21 10.50 7.43  30.2 A M0  0.20 4068  0.61  0.091  0.65
PM I14152+4500   14 15 17.0 +45 00 53 11.92 8.01  16.3 A M3  0.18 3463  0.36  0.018  0.36
PM I14153+1523   14 15 20.5 +15 23 03 12.17 8.65   0.0 A M2 99.99 3569  0.42  0.026  0.44
PM I14157+5927   14 15 42.5 +59 27 30 11.80 8.85   0.0 A M2 -0.32 3687  0.48  0.038  0.51
PM I14157-1329   14 15 46.4 -13 29 33 12.67 8.95   0.0 B M3 -0.25 3470  0.37  0.018  0.37
PM I14159+3616   14 15 56.4 +36 16 37 12.92 8.94   0.0 A M4 99.99 3368  0.29  0.011  0.28
PM I14161+2323   14 16 11.4 +23 23 29 11.76 8.71   0.0 A M1 -0.19 3720  0.50  0.041  0.53
PM I14167-4453   14 16 47.5 -44 53 21 12.29 8.33   0.0 B M3 99.99 3303  0.24  0.007  0.21
PM I14170+3142   14 17 02.9 +31 42 47 13.42 8.44  16.7 A M5 99.99 3242  0.19  0.004  0.14
PM I14170+1035   14 17 04.9 +10 35 35 11.63 8.19   0.0 A M2 99.99 3705  0.49  0.040  0.52
PM I14173-1745E  14 17 22.7 -17 45 21 12.75 8.77  74.1 D -- 99.99 3416  0.33  0.014  0.32
PM I14174+4526   14 17 24.4 +45 26 40 10.31 7.39  19.0 A M0 99.99 3915  0.57  0.066  0.61
PM I14174-4018   14 17 25.9 -40 18 15 12.44 8.63   0.0 B M3 99.99 3430  0.34  0.015  0.34
PM I14177+2126   14 17 47.8 +21 26 01 11.72 8.53  38.0 A M1 -0.20 3798  0.53  0.050  0.56
PM I14178+0009   14 17 51.3 +00 09 31 11.73 8.99   0.0 A M0 -0.05 3941  0.57  0.070  0.62
PM I14189+3838   14 18 59.1 +38 38 26 11.59 8.50  36.7 A M1 -0.24 3864  0.55  0.059  0.59
PM I14190-3728   14 19 02.1 -37 28 11 10.19 7.38   0.0 B K7 99.99 3825  0.54  0.054  0.58
PM I14192+2419W  14 19 14.0 +24 19 54 11.79 8.99  52.9 A -- 99.99 3972  0.58  0.075  0.62
PM I14200+3903   14 20 04.7 +39 03 01 12.41 8.57   0.0 A M3  0.03 3527  0.40  0.023  0.41
PM I14201-0937   14 20 07.4 -09 37 12 12.90 8.74  14.7 A M4 -0.07 3253  0.20  0.004  0.16
PM I14210+2735   14 21 03.5 +27 35 32 12.55 8.93   0.0 A M3  0.05 3569  0.42  0.026  0.44
PM I14212-0107   14 21 15.1 -01 07 19 13.19 8.95  13.4 A M4 -0.02 3283  0.23  0.006  0.19
PM I14219+3739   14 21 55.1 +37 39 50 12.47 8.98   0.0 A M2 99.99 3668  0.47  0.036  0.50
PM I14231-6822   14 23 06.4 -68 22 57 10.33 7.42  23.5 A M0 99.99 3916  0.57  0.066  0.61
PM I14247+3906   14 24 47.3 +39 06 29 11.90 8.95   0.0 A M1 -0.48 3792  0.53  0.050  0.56
PM I14248-1727   14 24 49.9 -17 27 08 10.80 8.07  31.9 A M1 99.99 4022  0.60  0.083  0.64
PM I14249+0853   14 24 56.0 +08 53 15 12.29 8.42  14.3 A M2 -0.08 3411  0.33  0.014  0.32
PM I14251+5149   14 25 11.6 +51 49 53 11.54 7.88   0.0 A M3 -0.15 3548  0.41  0.024  0.43
PM I14257+2337W  14 25 43.5 +23 37 01  9.81 6.77  16.4 A M0  0.11 3919  0.57  0.067  0.61
PM I14257+2337E  14 25 46.7 +23 37 13 10.05 6.89  16.0 A M1  0.17 3774  0.52  0.047  0.55
PM I14259+1412   14 25 55.9 +14 12 10 11.45 8.15   0.0 A M0 99.99 3715  0.49  0.041  0.53
PM I14265+1532   14 26 34.3 +15 32 16 12.05 8.93   0.0 B -- 99.99 3795  0.53  0.050  0.56
PM I14269+2408   14 26 58.8 +24 08 57 12.22 8.91   0.0 A M1  0.08 3844  0.54  0.056  0.58
PM I14275-3643   14 27 32.8 -36 43 59 10.74 7.99   0.0 B -- 99.99 4009  0.59  0.081  0.63
PM I14276-5157   14 27 40.9 -51 57 54 11.75 8.93   0.0 B -- 99.99 3955  0.58  0.072  0.62
PM I14282+0518   14 28 17.6 +05 18 45 13.16 8.93   0.0 A M4 99.99 3216 -0.19 -0.003 -0.14
PM I14283+0519   14 28 21.5 +05 19 01 12.57 8.72   0.0 A M4 99.99 3507  0.39  0.021  0.40
PM I14288-5716   14 28 53.8 -57 16 38 10.97 8.02   0.0 B -- 99.99 3877  0.55  0.061  0.59
PM I14293-4627   14 29 18.6 -46 27 49 10.47 7.64  23.6 A M0 99.99 3821  0.54  0.053  0.57
PM I14294+1531   14 29 29.7 +15 31 57 10.72 7.23  14.0 A M3 99.99 3575  0.43  0.027  0.45
PM I14297-6240   14 29 42.9 -62 40 46 10.76 5.36   1.3 A M7 99.99 2883 -0.19 -0.003 -0.14
PM I14298-2932   14 29 49.2 -29 32 14 12.19 8.94   0.0 B M1 99.99 3789  0.52  0.049  0.56
PM I14303-0734   14 30 22.5 -07 34 45 12.03 8.98   0.0 B M1 -0.19 3752  0.51  0.045  0.54
PM I14307-0838S  14 30 47.7 -08 38 46  9.46 6.62  17.0 A M0  0.03 3943  0.58  0.070  0.62
PM I14309-5406   14 30 58.9 -54 06 05 11.72 8.60   0.0 D -- 99.99 3792  0.53  0.050  0.56
PM I14310-1217   14 31 01.2 -12 17 45 11.91 7.80  10.8 A M4  0.26 3231 -0.19 -0.003 -0.14
PM I14320+7349   14 32 02.7 +73 49 25 11.52 8.14   0.0 A M3 99.99 3627  0.45  0.032  0.48
PM I14323-2828   14 32 22.1 -28 28 56 12.23 8.85   0.0 B M2 -0.08 3747  0.51  0.044  0.54
PM I14326-3053   14 32 42.0 -30 53 31 11.93 8.96   0.0 B M1 -0.24 3886  0.56  0.062  0.60
PM I14331+6100   14 33 06.4 +61 00 44 11.72 8.17   0.0 A M3 99.99 3535  0.41  0.023  0.42
PM I14331-0447   14 33 10.9 -04 47 01 11.73 8.98   0.0 B M0 -0.13 3935  0.57  0.069  0.61
PM I14337+1906   14 33 47.0 +19 06 37 11.77 8.73   0.0 A M1 99.99 3830  0.54  0.054  0.58
PM I14342-6024   14 34 16.0 -60 24 28  9.45 6.50   0.0 B -- 99.99 3878  0.56  0.061  0.59
PM I14342-1231   14 34 16.8 -12 31 10 11.26 6.84   6.1 A M4  0.38 3211 -0.19 -0.003 -0.14
PM I14365+5543   14 36 30.1 +55 43 23 11.60 8.86   0.0 A M0 99.99 4009  0.59  0.080  0.63
PM I14366+1421   14 36 38.9 +14 21 52 11.90 8.68   0.0 A M1 99.99 3785  0.52  0.049  0.56
PM I14368+5820   14 36 53.0 +58 20 55 11.84 8.08   0.0 A M3 99.99 3440  0.35  0.016  0.34
PM I14371+7536   14 37 09.3 +75 36 57 11.90 8.65   0.0 A M2 99.99 3465  0.36  0.018  0.37
PM I14376+6745   14 37 40.0 +67 45 31 12.03 8.92   0.0 A M2 99.99 3689  0.48  0.038  0.51
PM I14388+4213   14 38 51.9 +42 13 44 12.07 8.79   0.0 A M1 99.99 3623  0.45  0.031  0.48
PM I14399-5654   14 39 58.8 -56 54 45 11.23 8.33   0.0 B K7 99.99 3818  0.53  0.053  0.57
PM I14415+0627   14 41 33.0 +06 27 46 12.15 8.84  27.8 A M1 -0.18 3749  0.51  0.044  0.54
PM I14415-0946   14 41 35.8 -09 46 38 12.47 8.67   0.0 B -- 99.99 3497  0.38  0.020  0.39
PM I14423+6603   14 42 21.6 +66 03 20 10.87 7.31  10.7 A M3 99.99 3586  0.43  0.028  0.45
PM I14426-5724   14 42 37.3 -57 24 32 11.77 8.96   0.0 B M0 99.99 3827  0.54  0.054  0.58
PM I14437+3720   14 43 47.6 +37 20 31 12.06 8.76   0.0 B -- 99.99 3713  0.49  0.040  0.53
PM I14438+6644   14 43 51.3 +66 44 32 12.02 8.94   0.0 A M1 99.99 3740  0.50  0.043  0.54
PM I14469+1705   14 46 59.8 +17 05 09 11.95 8.60  30.8 A M2 99.99 3737  0.50  0.043  0.54
PM I14470-1244   14 47 04.5 -12 44 26 12.18 8.84  26.5 A M1 -0.15 3744  0.51  0.044  0.54
PM I14479-6750E  14 47 58.7 -67 50 16 11.37 8.60  59.2 A -- 99.99 3988  0.59  0.077  0.63
PM I14495-2606W  14 49 31.6 -26 06 32 11.80 8.66   4.7 A M1 -0.36 3705  0.49  0.040  0.52
PM I14508-1454W  14 50 49.8 -14 54 48 11.72 8.84   0.0 B M0 -0.14 3905  0.56  0.065  0.60
PM I14509-5902   14 50 58.9 -59 02 35 11.43 8.59   0.0 B K7 99.99 3943  0.58  0.070  0.62
PM I14511+3106   14 51 10.4 +31 06 40 12.48 8.41  12.5 A M4 99.99 3340  0.27  0.009  0.25
PM I14512-6111   14 51 17.9 -61 11 17 10.20 7.46   0.0 B -- 99.99 4011  0.59  0.081  0.63
PM I14514+8704   14 51 28.5 +87 04 34 11.48 8.76   0.0 B M0 99.99 4142  0.63  0.104  0.66
PM I14524+1223   14 52 28.5 +12 23 32 11.65 7.97   0.0 A M3 99.99 3529  0.40  0.023  0.41
PM I14525+0010   14 52 32.2 +00 10 07 12.65 9.00   0.0 A M2  0.04 3600  0.44  0.029  0.46
PM I14530-2905   14 53 04.4 -29 05 43 11.79 8.93   0.0 B M0 -0.40 3914  0.57  0.066  0.61
PM I14538+2333   14 53 51.5 +23 33 20 11.68 7.44  10.2 A M4 99.99 3185 -0.19 -0.003 -0.14
PM I14543-6648   14 54 21.8 -66 48 11 11.84 8.80   0.0 B -- 99.99 3829  0.54  0.054  0.58
PM I14544+3532   14 54 27.9 +35 32 56 12.37 8.24  18.7 A M4  0.11 3403  0.32  0.013  0.31
PM I14544+1606   14 54 29.2 +16 06 03 10.20 6.63   9.7 A M2 99.99 3649  0.47  0.034  0.49
PM I14548+0956   14 54 53.5 +09 56 36 11.35 8.22  24.5 A M1 -0.45 3700  0.49  0.039  0.52
PM I14557+0717   14 55 48.0 +07 17 51 11.37 8.41  34.7 A M0  0.28 3998  0.59  0.079  0.63
PM I14562+1744   14 56 12.9 +17 44 53 11.27 8.50  72.0 A -- 99.99 3988  0.59  0.077  0.63
PM I14564+1648W  14 56 28.1 +16 48 34 12.24 8.96   0.0 A M2 99.99 3722  0.50  0.041  0.53
PM I14572-0619   14 57 12.7 -06 19 01 11.97 8.95  27.3 A M0 -0.01 3945  0.58  0.070  0.62
PM I14574-2124W  14 57 26.5 -21 24 41  8.18 4.55   5.9 A M2 -0.01 3788  0.52  0.049  0.56
PM I14575+3123   14 57 32.3 +31 23 44 11.24 8.44  38.8 A -- 99.99 3969  0.58  0.074  0.62
PM I14575-0619   14 57 33.3 -06 19 48 11.48 8.65  24.5 A M0 -0.06 3897  0.56  0.063  0.60
PM I14582+5935   14 58 15.7 +59 35 00 10.22 7.50  24.8 A -- 99.99 4028  0.60  0.084  0.64
PM I15002+5425   15 00 12.4 +54 25 02 11.59 8.88   0.0 B M0 99.99 4021  0.60  0.082  0.64
PM I15007-1108   15 00 43.4 -11 08 06  9.57 6.83  19.3 A K7 99.99 4002  0.59  0.079  0.63
PM I15009+4525   15 00 55.6 +45 25 34  9.22 6.20  11.8 A M1 99.99 3854  0.55  0.057  0.59
PM I15011+1341W  15 01 06.5 +13 41 38 11.07 8.33   0.0 B -- 99.99 4010  0.59  0.081  0.63
PM I15011+0709   15 01 10.7 +07 09 47 12.78 8.68   0.0 A M4  0.37 3378  0.30  0.012  0.29
PM I15011+3527   15 01 11.8 +35 27 15 12.04 8.67   0.0 A M2 -0.09 3675  0.48  0.036  0.51
PM I15012-4339   15 01 16.5 -43 39 31 10.90 6.93   0.0 C M3 99.99 3534  0.40  0.023  0.42
PM I15013+0532   15 01 20.1 +05 32 55 12.32 8.33   0.0 A M3 -0.09 3452  0.35  0.017  0.35
PM I15021-7118   15 02 07.7 -71 18 01 13.13 8.84   0.0 B M4 99.99 3418  0.33  0.014  0.32
PM I15030+7026   15 03 02.4 +70 26 07 12.63 8.87   0.0 A M4 99.99 3565  0.42  0.026  0.44
PM I15031-4159N  15 03 06.2 -41 59 28 12.41 7.26  24.6 C -- 99.99 3075 -0.19 -0.003 -0.14
PM I15043+6023   15 04 18.5 +60 23 04 11.06 7.70  17.9 A M2 99.99 3685  0.48  0.037  0.51
PM I15044-7901   15 04 25.5 -79 01 21 11.46 7.22   0.0 D -- 99.99 3300  0.24  0.007  0.21
PM I15060+4521   15 06 02.8 +45 21 52 12.19 9.00   0.0 A M1  0.49 3761  0.51  0.046  0.55
PM I15061+1512   15 06 06.6 +15 12 31 11.67 8.44   0.0 B -- 99.99 3744  0.51  0.044  0.54
PM I15073+2456   15 07 23.6 +24 56 07 10.06 7.30  16.7 A M0 99.99 3934  0.57  0.069  0.61
PM I15076+6550   15 07 41.5 +65 50 33 11.06 7.22   0.0 D -- 99.99 3476  0.37  0.019  0.37
PM I15083+4132   15 08 22.9 +41 32 25 11.83 8.34   0.0 C -- 99.99 3633  0.46  0.032  0.48
PM I15083-2351   15 08 23.4 -23 51 37 11.95 8.49   0.0 B M2 -0.01 3679  0.48  0.037  0.51
PM I15091+4938   15 09 09.8 +49 38 24 11.80 8.86  38.4 A M1 99.99 3803  0.53  0.051  0.57
PM I15095+0310   15 09 35.6 +03 10 00 11.49 7.72  14.5 A M3 99.99 3491  0.38  0.020  0.39
PM I15099-2358   15 09 55.9 -23 58 59 11.76 8.61   0.0 B M1 -0.39 3784  0.52  0.049  0.56
PM I15105-4258   15 10 35.7 -42 58 37 10.73 7.96  24.2 A -- 99.99 3992  0.59  0.078  0.63
PM I15106+3341   15 10 39.1 +33 41 21 11.12 8.30   0.0 B K2 99.99 3954  0.58  0.072  0.62
PM I15106-5248   15 10 40.5 -52 48 19 11.52 7.70   0.0 B M3 99.99 3448  0.35  0.017  0.35
PM I15110-7926   15 11 00.7 -79 26 48 12.97 8.97   0.0 B M4 99.99 3396  0.32  0.013  0.31
PM I15126+4543   15 12 38.2 +45 43 46 13.34 8.98  18.5 A M5 99.99 3169 -0.19 -0.003 -0.14
PM I15129+8302   15 12 58.7 +83 02 05 11.73 8.91  49.3 A M1 99.99 4048  0.60  0.087  0.64
PM I15156+6349   15 15 37.6 +63 49 52 12.18 8.99   0.0 A M1 99.99 3718  0.50  0.041  0.53
PM I15157-0725   15 15 43.7 -07 25 21 12.97 8.57   0.0 B M4  0.15 3239  0.19  0.003  0.14
PM I15164+1647W  15 16 25.3 +16 47 41 11.44 7.82  41.8 D K7 -0.44 4080  0.61  0.093  0.65
PM I15173-2759   15 17 21.2 -27 59 49 11.16 8.23  29.4 A K7  0.03 4044  0.60  0.086  0.64
PM I15181-3804   15 18 07.6 -38 04 23 11.80 8.87   0.0 B -- 99.99 3892  0.56  0.063  0.60
PM I15188+2915   15 18 49.9 +29 15 07 11.71 8.62   0.0 A M1  0.31 3876  0.55  0.060  0.59
PM I15191-1245   15 19 11.7 -12 45 06 12.90 8.51   0.0 B M4  0.46 3300  0.24  0.007  0.21
PM I15194-0743E  15 19 26.8 -07 43 20 10.58 6.71   6.2 A M3 -0.21 3413  0.33  0.014  0.32
PM I15210+3057   15 21 00.7 +30 57 01 12.56 8.96   0.0 A M3 99.99 3531  0.40  0.023  0.42
PM I15214+0414   15 21 25.3 +04 14 49 12.01 8.55   0.0 A M2 -0.05 3732  0.50  0.043  0.54
PM I15215-0216   15 21 34.3 -02 16 58 11.44 8.15   0.0 B -- 99.99 3719  0.50  0.041  0.53
PM I15218+2058   15 21 52.9 +20 58 39 10.09 6.61  11.4 A M2 99.99 3638  0.46  0.033  0.49
PM I15219+1835   15 21 56.8 +18 35 51 12.00 8.71  33.7 A M1  0.05 3716  0.50  0.041  0.53
PM I15224-3406   15 22 27.2 -34 06 04 10.01 6.97   0.0 B K7 99.99 3830  0.54  0.054  0.58
PM I15225-4246   15 22 34.9 -42 46 21 11.97 8.94   0.0 B M1 99.99 3811  0.53  0.052  0.57
PM I15238+5609   15 23 53.9 +56 09 32 11.76 8.79   0.0 A M1 99.99 3985  0.59  0.077  0.63
PM I15240-7054   15 24 00.3 -70 54 09 11.78 8.63   0.0 B -- 99.99 3779  0.52  0.048  0.56
PM I15247-1707   15 24 45.7 -17 07 39 11.84 8.40  34.6 A M2 99.99 3694  0.49  0.038  0.52
PM I15248-4929   15 24 48.5 -49 29 47 11.72 8.16   0.0 B M2 99.99 3580  0.43  0.027  0.45
PM I15273+4130S  15 27 19.2 +41 30 10 11.85 8.36   0.0 B -- 99.99 3634  0.46  0.032  0.48
PM I15276+4051   15 27 39.0 +40 51 57 11.57 8.48  32.5 A M2 99.99 3925  0.57  0.067  0.61
PM I15277+0740   15 27 45.2 +07 40 30 11.52 8.15   0.0 B -- 99.99 3686  0.48  0.038  0.51
PM I15280+2547   15 28 01.3 +25 47 23 11.19 8.14  24.6 A M1 -0.16 3865  0.55  0.059  0.59
PM I15285-3308   15 28 31.4 -33 08 06 10.98 8.20  32.5 A -- 99.99 3983  0.59  0.076  0.63
PM I15291-1722   15 29 07.2 -17 22 54 10.56 7.64  24.9 A M1  0.07 3913  0.57  0.066  0.61
PM I15291+5724   15 29 09.3 +57 24 42 11.88 8.83   0.0 A M1 -0.24 3775  0.52  0.047  0.55
PM I15308-5851   15 30 51.8 -58 51 35 11.04 7.98   0.0 B M1 99.99 3805  0.53  0.051  0.57
PM I15316-2916   15 31 39.9 -29 16 28 11.47 8.40   0.0 B M1 -0.09 3760  0.51  0.046  0.55
PM I15316+1041   15 31 40.0 +10 41 13 11.79 8.72   0.0 A M1 -0.16 3709  0.49  0.040  0.52
PM I15322-4116   15 32 12.9 -41 16 32  9.32 5.65   5.9 A -- 99.99 3551  0.41  0.025  0.43
PM I15326+4653   15 32 37.4 +46 53 04 11.68 8.34   0.0 B -- 99.99 3698  0.49  0.039  0.52
PM I15339+3754   15 33 54.8 +37 54 49 11.35 8.23  31.3 A M1 99.99 3823  0.54  0.053  0.57
PM I15353+1742   15 35 20.5 +17 42 46 12.47 8.69  14.2 A M3 -0.20 3425  0.34  0.015  0.33
PM I15357+2209   15 35 46.1 +22 09 03 12.75 8.68   0.0 A M4  0.07 3271  0.22  0.005  0.18
PM I15359-3344   15 35 56.5 -33 44 26 10.58 7.70   0.0 C K7 -0.50 3921  0.57  0.067  0.61
PM I15362+4049   15 36 12.5 +40 49 56 11.43 8.63   0.0 B M0 99.99 4111  0.62  0.098  0.66
PM I15364-5312   15 36 28.2 -53 12 16 11.70 8.72   0.0 B K7 99.99 3862  0.55  0.059  0.59
PM I15365-3754   15 36 34.5 -37 54 22 12.80 8.44  12.3 A M5 99.99 3103 -0.19 -0.003 -0.14
PM I15368+3734W  15 36 50.3 +37 34 49 11.21 8.40  57.8 A M1 99.99 3961  0.58  0.073  0.62
PM I15369-1408   15 36 58.7 -14 08 00 12.76 8.43  13.4 A M4  0.12 3263  0.21  0.005  0.17
PM I15371+5319   15 37 09.4 +53 19 20 11.63 8.77   0.0 B -- 99.99 3932  0.57  0.068  0.61
PM I15377-4016   15 37 43.6 -40 16 52 11.12 7.45   0.0 D -- 99.99 3551  0.41  0.025  0.43
PM I15385-0014   15 38 30.3 -00 14 06 11.64 8.77   0.0 B M0 -0.39 3856  0.55  0.058  0.59
PM I15400+4329N  15 40 03.6 +43 29 39 12.03 8.31  12.1 A M3 99.99 3375  0.30  0.011  0.29
PM I15400+4329S  15 40 03.8 +43 29 35 11.91 8.89  12.1 A M4 99.99 3195 -0.19 -0.003 -0.14
PM I15412+7559   15 41 16.6 +75 59 34 12.27 8.26  13.3 A M3 99.99 3459  0.36  0.017  0.36
PM I15416+1828   15 41 37.3 +18 28 08 12.43 8.95   0.0 A M3  0.14 3735  0.50  0.043  0.54
PM I15420+3439   15 42 04.4 +34 39 01 11.83 8.94  42.3 A M0 99.99 3877  0.55  0.061  0.59
PM I15421-1928   15 42 06.5 -19 28 18 11.85 7.92  10.4 A M3 -0.13 3328  0.26  0.008  0.24
PM I15456-3756   15 45 39.5 -37 56 46 11.31 8.54   0.0 B ?? 99.99 3992  0.59  0.078  0.63
PM I15456-4330   15 45 41.6 -43 30 28 13.05 8.94   0.0 B M4 99.99 3425  0.34  0.015  0.33
PM I15464+1707   15 46 26.4 +17 07 31 11.47 8.72   0.0 B -- 99.99 4006  0.59  0.080  0.63
PM I15465-4714   15 46 31.9 -47 14 00 10.70 7.92  21.6 A M0 99.99 3867  0.55  0.059  0.59
PM I15474-1053   15 47 24.6 -10 53 47 11.30 7.58  15.1 A M2  0.02 3451  0.35  0.017  0.35
PM I15480-5811   15 48 03.2 -58 11 12 11.73 8.38   0.0 B M2 99.99 3688  0.48  0.038  0.51
PM I15488+3030   15 48 48.5 +30 30 38 12.84 8.96   0.0 A M3 99.99 3489  0.38  0.020  0.38
PM I15493+2503   15 49 20.4 +25 03 42 12.36 8.88   0.0 A M3 99.99 3543  0.41  0.024  0.42
PM I15496+5102   15 49 36.3 +51 02 57 12.12 8.57  19.1 A M2 99.99 3537  0.41  0.023  0.42
PM I15496+3448   15 49 38.2 +34 48 56 13.16 8.73   0.0 A M4  0.17 3238  0.19  0.003  0.14
PM I15496-4736   15 49 38.3 -47 36 34 11.26 8.30  27.1 A M1 99.99 3908  0.56  0.065  0.61
PM I15501+0057   15 50 11.2 +00 57 32 12.54 8.68   0.0 A M4 99.99 3459  0.36  0.017  0.36
PM I15511-3946   15 51 10.7 -39 46 10 10.67 7.87   0.0 B ?? 99.99 3969  0.58  0.074  0.62
PM I15512+3040   15 51 14.9 +30 40 42 12.51 8.97   0.0 A M2 99.99 3867  0.55  0.059  0.59
PM I15513+2931   15 51 21.8 +29 31 06 13.12 8.96  15.6 A M4 99.99 3195 -0.19 -0.003 -0.14
PM I15521+1052   15 52 08.2 +10 52 28  9.45 6.69  22.5 A M0 99.99 4087  0.61  0.094  0.65
PM I15531+3445W  15 53 06.3 +34 45 13 11.81 8.00  19.3 A M3 99.99 3544  0.41  0.024  0.42
PM I15531+3444   15 53 06.6 +34 44 47 13.03 8.99  19.3 A M3 99.99 3520  0.40  0.022  0.41
PM I15538+6409   15 53 48.7 +64 09 33 11.42 8.44  37.3 A M1 99.99 3872  0.55  0.060  0.59
PM I15540-4303   15 54 00.8 -43 03 09 11.59 8.75   0.0 B M0 99.99 3823  0.54  0.053  0.57
PM I15543-3536   15 54 21.5 -35 36 16  9.63 6.40   0.0 C K7 99.99 3748  0.51  0.044  0.54
PM I15543-3308   15 54 23.5 -33 08 43 12.11 8.85   0.0 B M1  0.19 3760  0.51  0.046  0.55
PM I15552-1010   15 55 14.5 -10 10 23 12.22 8.48   0.0 B M3  0.07 3563  0.42  0.026  0.44
PM I15553-6443   15 55 18.8 -64 43 00 10.74 7.85   0.0 B -- 99.99 3909  0.56  0.065  0.61
PM I15553+5405   15 55 23.5 +54 05 36 11.49 8.77  39.0 A K7 99.99 4185  0.64  0.113  0.67
PM I15555+3512   15 55 31.8 +35 12 02 13.72 8.93  28.3 A M6 99.99 3165 -0.19 -0.003 -0.14
PM I15557+6840   15 55 47.2 +68 40 13 12.04 8.59   0.0 A M3 99.99 3581  0.43  0.027  0.45
PM I15558-1154   15 55 52.2 -11 54 19 12.90 8.98   0.0 B M3 99.99 3487  0.38  0.019  0.38
PM I15566-4759   15 56 39.2 -47 59 35 10.74 7.87   0.0 C K7 99.99 3923  0.57  0.067  0.61
PM I15566-0414   15 56 41.4 -04 14 20 12.00 8.68  40.8 A M2 -0.15 3724  0.50  0.042  0.53
PM I15581+4927   15 58 10.3 +49 27 08 12.01 8.73   0.0 A M1 99.99 3859  0.55  0.058  0.59
PM I15583+3524   15 58 18.8 +35 24 24 12.50 8.69   0.0 A M4 99.99 3462  0.36  0.018  0.36
PM I15584-0651   15 58 27.8 -06 51 45 12.43 8.68   0.0 B M3 -0.21 3520  0.40  0.022  0.41
PM I15587+3448   15 58 45.7 +34 48 54 12.91 8.81   0.0 A M4 99.99 3446  0.35  0.016  0.35
PM I15588-0140   15 58 48.4 -01 40 08 11.61 8.77   0.0 B M0  0.07 3862  0.55  0.059  0.59
PM I15597+4403   15 59 47.3 +44 03 59 11.90 8.51   0.0 A M2 99.99 3871  0.55  0.060  0.59
PM I15598-0815   15 59 53.4 -08 15 11 10.53 7.18  13.9 A M2 -0.04 3739  0.50  0.043  0.54
PM I16010-6440   16 01 03.5 -64 40 10 10.63 7.79   0.0 B -- 99.99 3944  0.58  0.070  0.62
PM I16013+5711   16 01 21.4 +57 11 09 11.76 8.82   0.0 A M1 99.99 4068  0.61  0.091  0.65
PM I16016-2625   16 01 39.7 -26 25 15 10.94 8.02   0.0 B M0 -0.17 3834  0.54  0.055  0.58
PM I16017+3010   16 01 43.6 +30 10 50 12.52 8.67  18.3 A M3  0.07 3430  0.34  0.015  0.34
PM I16019-3357   16 01 56.5 -33 57 07 11.86 7.81   0.0 B M4  0.14 3460  0.36  0.017  0.36
PM I16025-1438E  16 02 35.1 -14 38 37 11.72 8.55  31.0 A M1 -0.30 3722  0.50  0.041  0.53
PM I16028+2035   16 02 50.9 +20 35 21 12.76 8.13   0.0 A M4  0.03 3105 -0.19 -0.003 -0.14
PM I16033+1735   16 03 20.7 +17 35 54 12.31 8.82   0.0 A M2  0.28 3756  0.51  0.045  0.55
PM I16040-2155S  16 04 03.2 -21 55 49 11.54 8.66  44.1 A M0 -0.21 3982  0.59  0.076  0.63
PM I16043-3303E  16 04 23.2 -33 03 39 10.17 7.38  22.9 A -- 99.99 3977  0.58  0.075  0.63
PM I16046+2620   16 04 37.0 +26 20 43 11.13 8.25   0.0 A M1 -0.15 3801  0.53  0.051  0.57
PM I16051-0508   16 05 09.0 -05 08 58  9.53 6.67   0.0 B K7 -0.55 3926  0.57  0.068  0.61
PM I16054+7654   16 05 28.1 +76 54 57 12.27 8.63   0.0 A M3 99.99 3550  0.41  0.025  0.43
PM I16059-6117   16 05 54.6 -61 17 03 11.13 8.28   0.0 B M1 99.99 4016  0.60  0.082  0.64
PM I16062+2901   16 06 13.6 +29 01 56 11.97 8.47  42.6 A M3 99.99 3654  0.47  0.034  0.49
PM I16066+0823   16 06 41.2 +08 23 18 11.65 8.42  35.5 A M0 -0.05 3828  0.54  0.054  0.58
PM I16090+5256   16 09 03.1 +52 56 37 10.24 7.18  16.9 A M0 99.99 3850  0.55  0.057  0.59
PM I16092+0921   16 09 16.3 +09 21 07 10.87 7.97   0.0 A M3 99.99 3482  0.37  0.019  0.38
PM I16104-8414   16 10 25.3 -84 14 06 11.19 8.30  34.4 A M1 99.99 3892  0.56  0.063  0.60
PM I16120+0318S  16 12 04.6 +03 18 20 11.71 8.13   0.0 A M2  0.10 3672  0.48  0.036  0.50
PM I16123+4650   16 12 20.7 +46 50 40 11.96 8.96   0.0 A M0 99.99 3853  0.55  0.057  0.59
PM I16126-1852   16 12 41.8 -18 52 31 11.39 7.55  14.4 A M3  0.36 3539  0.41  0.024  0.42
PM I16135-1638   16 13 33.7 -16 38 56 12.09 8.89   0.0 B M2 99.99 3854  0.55  0.057  0.59
PM I16139+3346   16 13 56.3 +33 46 24 12.34 8.60  22.0 A M3 -0.22 3594  0.44  0.028  0.46
PM I16143+2041   16 14 20.8 +20 41 38 11.49 8.60  42.7 A M0 -0.21 3978  0.59  0.075  0.63
PM I16143-2830   16 14 22.0 -28 30 36 12.92 8.92  18.7 A M4 -0.05 3330  0.27  0.009  0.24
PM I16145+1906   16 14 32.6 +19 06 10 12.99 8.99  16.5 A -- 99.99 3404  0.32  0.013  0.31
PM I16149-2437   16 14 54.9 -24 37 06 11.24 8.48   0.0 B M0 99.99 3994  0.59  0.078  0.63
PM I16152-2715   16 15 15.2 -27 15 42 11.28 8.43   0.0 B M0 -0.11 3851  0.55  0.057  0.59
PM I16155+2427   16 15 32.2 +24 27 46 11.64 8.65   0.0 A M2 99.99 3699  0.49  0.039  0.52
PM I16167+6714   16 16 42.7 +67 14 19  8.66 5.78  10.7 A M1 99.99 3893  0.56  0.063  0.60
PM I16167+6715   16 16 45.3 +67 15 22 10.73 6.91  10.7 A M3 99.99 3537  0.41  0.024  0.42
PM I16170+5516   16 17 05.4 +55 16 09 10.00 6.60  20.5 A M2 99.99 3691  0.48  0.038  0.52
PM I16176-3752   16 17 38.9 -37 52 56 11.21 7.89   0.0 C -- 99.99 3708  0.49  0.040  0.52
PM I16178-2805   16 17 50.7 -28 05 07 10.90 8.00   0.0 C -- 99.99 3908  0.56  0.065  0.60
PM I16179-2526   16 17 55.1 -25 26 19 11.54 8.58   0.0 B M1 -0.27 3714  0.49  0.041  0.53
PM I16180+0617   16 18 04.9 +06 17 11 12.79 8.95   0.0 A M3 -0.12 3405  0.32  0.013  0.31
PM I16184-0604   16 18 27.5 -06 04 29 10.18 7.42   0.0 B K7 99.99 3995  0.59  0.078  0.63
PM I16200-3731N  16 20 03.5 -37 31 44 10.60 6.79   8.3 A M3 99.99 3454  0.36  0.017  0.36
PM I16204-0416   16 20 24.8 -04 16 02 10.77 7.95  33.4 A M0  0.26 3982  0.59  0.076  0.63
PM I16214-1656   16 21 29.7 -16 56 01 10.75 7.69   0.0 B M1  0.15 3850  0.55  0.057  0.58
PM I16220+2250   16 22 01.2 +22 50 21 12.37 8.90   0.0 A M1  0.24 3683  0.48  0.037  0.51
PM I16226-4839   16 22 41.0 -48 39 20 11.88 8.48  23.9 A -- 99.99 3674  0.48  0.036  0.51
PM I16231-2442   16 23 07.6 -24 42 35 10.28 7.26  16.4 A M1 -0.06 3749  0.51  0.044  0.54
PM I16236+4544S  16 23 40.1 +45 44 00 11.85 8.98   0.0 B -- 99.99 3922  0.57  0.067  0.61
PM I16238+4304E  16 23 51.6 +43 04 05 11.35 8.53   0.0 B M0 99.99 3947  0.58  0.071  0.62
PM I16241+4821   16 24 09.3 +48 21 10 10.31 6.64   8.1 A M3 99.99 3438  0.34  0.016  0.34
PM I16247+2254   16 24 43.9 +22 54 20 11.24 8.02   0.0 A M1 99.99 3731  0.50  0.042  0.54
PM I16252-2156   16 25 13.0 -21 56 14 10.46 7.55  18.3 A M0 -0.42 4013  0.59  0.081  0.63
PM I16253-2710   16 25 18.0 -27 10 32 11.09 8.33   0.0 B M0 -0.17 4028  0.60  0.084  0.64
PM I16254+5418   16 25 24.6 +54 18 14 10.15 6.61   6.5 A M2 99.99 3490  0.38  0.020  0.39
PM I16255+2601   16 25 32.3 +26 01 38 12.28 8.40   0.0 A M4 99.99 3428  0.34  0.015  0.33
PM I16255+3218   16 25 32.8 +32 18 29 12.42 8.87   0.0 A M3 99.99 3658  0.47  0.035  0.50
PM I16259+8324   16 25 58.6 +83 24 24 12.06 8.64   0.0 A M2 99.99 3627  0.45  0.032  0.48
PM I16261-5133   16 26 06.6 -51 33 06 11.95 8.02   0.0 D -- 99.99 3436  0.34  0.016  0.34
PM I16268-4936   16 26 50.4 -49 36 22 10.68 7.76  26.8 A M1 99.99 3860  0.55  0.058  0.59
PM I16270+3328   16 27 01.6 +33 28 30 11.71 8.82   0.0 A M0 99.99 3909  0.57  0.065  0.61
PM I16275-1000   16 27 33.2 -10 00 28 10.88 7.69  22.9 A M1 -0.03 3823  0.54  0.053  0.57
PM I16276-0335E  16 27 39.2 -03 35 03 13.24 8.65  44.8 C K5 99.99 3180 -0.19 -0.003 -0.14
PM I16278-1926   16 27 50.7 -19 26 07 11.11 6.61   0.0 D -- 99.99 3206 -0.19 -0.003 -0.14
PM I16297+3941   16 29 47.4 +39 41 05 11.51 8.54   0.0 B -- 99.99 3868  0.55  0.059  0.59
PM I16302-1439   16 30 13.1 -14 39 49 12.31 8.42  22.4 A M3  0.14 3524  0.40  0.022  0.41
PM I16303-1239   16 30 18.1 -12 39 45 10.03 5.95   4.3 A M4  0.06 3210 -0.19 -0.003 -0.14
PM I16315+1733   16 31 35.1 +17 33 48 12.78 8.93  18.7 A M3 -0.08 3424  0.34  0.015  0.33
PM I16326-1931   16 32 38.0 -19 31 52 13.34 8.64   0.0 D -- 99.99 3148 -0.19 -0.003 -0.14
PM I16327+1236   16 32 45.2 +12 36 45 12.19 8.43  16.8 A M3 99.99 3573  0.43  0.027  0.45
PM I16328+0950   16 32 52.8 +09 50 25 13.09 8.99  13.8 A M3 -0.11 3391  0.31  0.012  0.30
PM I16333-5207   16 33 19.7 -52 07 56 11.63 8.31   0.0 B M4 99.99 3283  0.23  0.006  0.19
PM I16336-0933   16 33 41.6 -09 33 11 11.38 8.38  30.7 A M0 -0.21 3807  0.53  0.051  0.57
PM I16342+5423   16 34 13.7 +54 23 40 11.92 8.72   0.0 A M2 99.99 3728  0.50  0.042  0.53
PM I16343+5709   16 34 20.3 +57 09 44 13.13 8.50  16.4 A M4 -0.11 3073 -0.19 -0.003 -0.14
PM I16346+0317N  16 34 40.8 +03 17 56 11.59 8.53  35.6 A M1  0.01 3856  0.55  0.058  0.59
PM I16347-4601   16 34 43.8 -46 01 31 11.32 8.38   0.0 B M1 99.99 3870  0.55  0.060  0.59
PM I16351+3318   16 35 08.3 +33 18 06 11.16 8.45  36.0 A -- 99.99 4038  0.60  0.085  0.64
PM I16354+3500   16 35 27.5 +35 00 57 12.98 8.61  16.2 A M4 99.99 3199 -0.19 -0.003 -0.14
PM I16356-3051   16 35 40.4 -30 51 20 12.72 8.89  19.5 A -- 99.99 3479  0.37  0.019  0.38
PM I16364-4918   16 36 27.6 -49 18 35 12.44 8.90   0.0 B M3 99.99 3525  0.40  0.022  0.41
PM I16365+1214   16 36 33.4 +12 14 02 11.49 8.62   0.0 A M0 -0.09 3943  0.58  0.070  0.62
PM I16371-1438   16 37 06.1 -14 38 17 11.69 8.43   0.0 B -- 99.99 3731  0.50  0.042  0.53
PM I16373-2003   16 37 21.4 -20 03 40 11.38 8.57   0.0 B M0 -0.16 3909  0.57  0.065  0.61
PM I16378+2831   16 37 51.8 +28 31 56 11.53 8.55   0.0 A M0  0.03 3935  0.57  0.069  0.61
PM I16395+5034   16 39 30.3 +50 34 03 11.91 8.63  21.1 A M1 99.99 3617  0.45  0.031  0.47
PM I16407-4559   16 40 45.3 -45 59 59 12.72 8.89  16.8 A M4 99.99 3425  0.34  0.015  0.33
PM I16408+3619   16 40 48.9 +36 19 00 11.59 8.07  19.2 A M2 99.99 3620  0.45  0.031  0.48
PM I16414-4359   16 41 28.3 -43 59 11 11.65 8.14  17.4 A M2 99.99 3572  0.43  0.027  0.44
PM I16416+1139   16 41 37.2 +11 39 25 11.25 8.47  36.4 A K7  0.14 3977  0.58  0.075  0.63
PM I16420+1916   16 42 00.7 +19 16 10 12.38 8.69   0.0 A M2 -0.04 3528  0.40  0.023  0.41
PM I16428-3314   16 42 51.7 -33 14 23 11.60 8.57  28.3 A M0 99.99 3835  0.54  0.055  0.58
PM I16430-4442   16 43 03.4 -44 42 49 11.17 8.21   0.0 B M1 99.99 3759  0.51  0.046  0.55
PM I16439-0726   16 43 55.9 -07 26 10 11.79 8.54   0.0 B M2 -0.29 3804  0.53  0.051  0.57
PM I16439-2508   16 43 56.9 -25 08 36 11.29 8.28   0.0 B M0 -0.11 4064  0.61  0.090  0.65
PM I16439-7530   16 43 57.7 -75 30 21 11.79 8.43   0.0 B M2 99.99 3580  0.43  0.027  0.45
PM I16447-2342   16 44 47.8 -23 42 31 11.37 8.56   0.0 B K5 99.99 3961  0.58  0.073  0.62
PM I16449-1318   16 44 54.3 -13 18 04 11.59 8.83   0.0 B -- 99.99 4000  0.59  0.079  0.63
PM I16462+1628   16 46 13.8 +16 28 40 11.69 7.95  16.1 A M3 99.99 3499  0.38  0.020  0.39
PM I16467-3037   16 46 45.1 -30 37 59 10.68 7.95  27.4 A -- 99.99 4021  0.60  0.082  0.64
PM I16468+0531N  16 46 50.6 +05 31 25 10.95 8.23   0.0 B -- 99.99 4027  0.60  0.083  0.64
PM I16475-1944   16 47 35.6 -19 44 26 12.14 8.64   0.0 B M2  0.01 3810  0.53  0.052  0.57
PM I16476-1941   16 47 41.4 -19 41 28 12.27 8.75   0.0 B M2 -0.06 3719  0.50  0.041  0.53
PM I16484-7258   16 48 24.5 -72 58 33 11.38 8.04  15.9 A M2 99.99 3538  0.41  0.024  0.42
PM I16487-1544   16 48 46.0 -15 44 20 10.96 7.66  18.2 A M1 -0.07 3719  0.50  0.041  0.53
PM I16487+1038   16 48 46.6 +10 38 51 11.47 7.82   0.0 A M2  0.22 3625  0.45  0.031  0.48
PM I16493-2142   16 49 23.9 -21 42 10 12.60 8.69   0.0 D -- 99.99 3446  0.35  0.016  0.35
PM I16509+3555E  16 50 56.8 +35 55 57 11.45 8.51   0.0 A M1 99.99 3895  0.56  0.063  0.60
PM I16510-5931   16 51 03.7 -59 31 14 12.42 8.80   0.0 D -- 99.99 3576  0.43  0.027  0.45
PM I16511+2836E  16 51 07.3 +28 36 01 11.64 8.64   0.0 A M1  0.09 3792  0.53  0.050  0.56
PM I16515+6832   16 51 30.4 +68 32 13 11.21 8.37   0.0 B M0 99.99 3940  0.57  0.070  0.61
PM I16519-3601   16 51 57.9 -36 01 38 12.09 8.77  36.3 A M2 -0.08 3683  0.48  0.037  0.51
PM I16528-1959   16 52 49.2 -19 59 43 10.98 8.06   0.0 C K5 99.99 3893  0.56  0.063  0.60
PM I16528-3618   16 52 49.5 -36 18 04 10.19 7.21   0.0 C K7 99.99 3864  0.55  0.059  0.59
PM I16542+1154   16 54 12.0 +11 54 52 10.84 7.89  19.5 A M0 -0.53 3834  0.54  0.055  0.58
PM I16543-0752   16 54 18.5 -07 52 09 11.71 8.99   0.0 B K7 99.99 4028  0.60  0.084  0.64
PM I16545-3509   16 54 35.6 -35 09 43 11.73 8.91   0.0 B K5 99.99 3956  0.58  0.072  0.62
PM I16546-1607   16 54 36.3 -16 07 03 11.82 8.91   0.0 B K7 99.99 3902  0.56  0.064  0.60
PM I16546-3513   16 54 40.7 -35 13 29 11.88 8.73  34.0 A -- 99.99 3783  0.52  0.049  0.56
PM I16554-0819   16 55 25.2 -08 19 21 11.71 7.55   6.7 A M3 -0.14 3279  0.22  0.006  0.19
PM I16554-0938   16 55 27.6 -09 38 38 11.84 8.93   0.0 B K7 -0.68 3901  0.56  0.064  0.60
PM I16554-0820   16 55 28.8 -08 20 10  9.01 5.27   6.2 A M3 -0.08 3438  0.34  0.016  0.34
PM I16556-3204   16 55 38.0 -32 04 03  9.68 6.92  18.3 A -- 99.99 3997  0.59  0.079  0.63
PM I16562+0517   16 56 14.5 +05 17 34 11.51 8.78   0.0 B -- 99.99 4015  0.60  0.082  0.64
PM I16567-3703   16 56 45.1 -37 03 38 11.51 8.17   0.0 B -- 99.99 3697  0.49  0.039  0.52
PM I16568-3905   16 56 48.6 -39 05 38 11.25 7.34  15.8 A M3 99.99 3425  0.34  0.015  0.33
PM I16569-5800   16 56 58.8 -58 00 37 10.12 7.37   0.0 B -- 99.99 4006  0.59  0.080  0.63
PM I16570-0420   16 57 05.7 -04 20 55 12.33 7.97   8.7 A M4 -0.21 3206 -0.19 -0.003 -0.14
PM I16574+7743   16 57 28.8 +77 43 03 12.57 8.98   0.0 A M3 99.99 3415  0.33  0.014  0.32
PM I16577+1317   16 57 46.1 +13 17 29 10.76 7.87  40.8 A M0  0.11 3981  0.59  0.076  0.63
PM I16578+4722E  16 57 53.6 +47 22 02 10.72 6.87  18.3 A M2 99.99 3675  0.48  0.036  0.51
PM I16580+2335S  16 58 05.3 +23 35 03 11.22 8.51   0.0 B M0 -0.23 4076  0.61  0.092  0.65
PM I16581+2544   16 58 08.9 +25 44 38  9.72 6.45  10.3 A M1 -0.08 3744  0.51  0.044  0.54
PM I16584+1358   16 58 25.2 +13 58 10 13.23 8.80  17.8 A M5 99.99 3198 -0.19 -0.003 -0.14
PM I16587+6853   16 58 43.8 +68 53 52 11.86 8.75   0.0 A M2 99.99 3736  0.50  0.043  0.54
PM I16589-3933N  16 58 54.1 -39 33 27 10.66 6.36  19.1 C M0 99.99 3818  0.53  0.053  0.57
PM I16590+2938   16 59 01.7 +29 38 05 11.83 8.82  38.4 A M1 -0.39 3849  0.55  0.057  0.58
PM I16591-3448   16 59 08.8 -34 48 35 10.76 7.81   0.0 C ?? 99.99 3878  0.56  0.061  0.60
PM I16591+2058   16 59 09.6 +20 58 16 12.44 8.34   0.0 A M4 99.99 3364  0.29  0.011  0.28
PM I16592+1400   16 59 13.2 +14 00 10 11.67 8.89   0.0 B -- 99.99 3984  0.59  0.076  0.63
PM I16595-2616   16 59 33.3 -26 16 04 10.45 7.72  26.6 A -- 99.99 4027  0.60  0.083  0.64
PM I17003-2119W  17 00 19.9 -21 19 33 14.06 8.96   0.0 D -- 99.99 3082 -0.19 -0.003 -0.14
PM I17006+0618   17 00 38.7 +06 18 47 11.71 8.59   0.0 A M1 99.99 3805  0.53  0.051  0.57
PM I17020-2153   17 02 00.3 -21 53 07 12.36 7.90   0.0 D -- 99.99 3218 -0.19 -0.003 -0.14
PM I17021-2718S  17 02 09.1 -27 18 23 11.78 8.88   0.0 B M2 -0.10 3726  0.50  0.042  0.53
PM I17028-0604   17 02 49.6 -06 04 06 10.91 7.80  18.9 A M1 -0.21 3829  0.54  0.054  0.58
PM I17032-0446   17 03 16.9 -04 46 39 11.78 8.97   0.0 B M0 -0.41 3950  0.58  0.071  0.62
PM I17033+5935N  17 03 19.8 +59 35 16 10.51 7.67  23.5 A -- 99.99 3942  0.57  0.070  0.62
PM I17033+5124   17 03 23.9 +51 24 22 13.63 8.77   9.5 A M5 99.99 3051 -0.19 -0.003 -0.14
PM I17038+3211   17 03 52.8 +32 11 45 11.95 7.89   0.0 A M4 99.99 3390  0.31  0.012  0.30
PM I17043+1655   17 04 22.3 +16 55 55 12.35 8.57   0.0 A M3 -0.12 3525  0.40  0.023  0.41
PM I17050-0955   17 05 02.4 -09 55 11 11.42 8.28   0.0 C -- 99.99 3787  0.52  0.049  0.56
PM I17052-0505   17 05 13.8 -05 05 39 10.13 6.78  10.6 A M2 -0.39 3658  0.47  0.035  0.50
PM I17053-3346W  17 05 20.8 -33 46 02  8.87 5.11   5.6 A -- 99.99 3513  0.39  0.022  0.40
PM I17058+2605S  17 05 52.6 +26 05 32 12.19 8.89   0.0 A M2  0.30 3793  0.53  0.050  0.56
PM I17065-2429   17 06 34.0 -24 29 04 13.18 8.47   0.0 D -- 99.99 3146 -0.19 -0.003 -0.14
PM I17068+3212   17 06 48.8 +32 12 00 11.38 8.51   0.0 B M0 -0.51 3928  0.57  0.068  0.61
PM I17070-0334   17 07 04.5 -03 34 41 11.34 8.52   0.0 B -- 99.99 3954  0.58  0.072  0.62
PM I17071+2133   17 07 07.5 +21 33 14 11.67 7.88  13.4 A M3 99.99 3373  0.30  0.011  0.28
PM I17075+4557   17 07 32.4 +45 57 38 11.58 8.82   0.0 A M0 99.99 4011  0.59  0.081  0.63
PM I17078-3220   17 07 52.7 -32 20 44 11.64 7.75   0.0 D -- 99.99 3455  0.36  0.017  0.36
PM I17082+5138   17 08 12.5 +51 38 04 11.88 8.79   0.0 A M1 99.99 3701  0.49  0.039  0.52
PM I17088-3523   17 08 51.8 -35 23 27 11.04 8.01   0.0 B K5 99.99 3834  0.54  0.055  0.58
PM I17095+4340   17 09 31.5 +43 40 52 11.79 7.38   7.4 A M4 99.99 3284  0.23  0.006  0.19
PM I17101-2645   17 10 09.3 -26 45 55 13.52 8.97   0.0 D -- 99.99 3189 -0.19 -0.003 -0.14
PM I17103-1444   17 10 19.0 -14 44 57 11.97 8.43   0.0 B M2 -0.27 3620  0.45  0.031  0.47
PM I17104+2758W  17 10 25.5 +27 58 40 12.58 8.99   0.0 A M2 -0.20 3526  0.40  0.023  0.41
PM I17109-5230   17 10 59.2 -52 30 55 10.09 6.87  12.5 A M1 99.99 3705  0.49  0.040  0.52
PM I17114-2417N  17 11 29.2 -24 17 00 11.16 8.30   0.0 B K7 99.99 3928  0.57  0.068  0.61
PM I17115+3826   17 11 34.8 +38 26 33 11.67 7.63  12.0 A M4 99.99 3271  0.22  0.005  0.18
PM I17118-0151   17 11 52.3 -01 51 06 11.39 7.46  10.2 A M3 -0.22 3390  0.31  0.012  0.30
PM I17121+4539E  17 12 07.9 +45 39 57  9.38 5.55   6.0 A M3 99.99 3462  0.36  0.018  0.36
PM I17123-2742   17 12 18.8 -27 42 04 11.98 8.85   0.0 B K7 -0.42 3787  0.52  0.049  0.56
PM I17128-0507   17 12 51.3 -05 07 31 11.73 8.66  20.0 A M1 -0.88 3800  0.53  0.050  0.57
PM I17129+4219   17 12 55.1 +42 19 54 10.26 7.55  25.2 A M1 99.99 4037  0.60  0.085  0.64
PM I17131-1834   17 13 11.6 -18 34 24 10.58 7.31   0.0 B M1 -0.06 3800  0.53  0.051  0.57
PM I17135-2506   17 13 33.9 -25 06 19 12.47 7.29   0.0 D -- 99.99 3070 -0.19 -0.003 -0.14
PM I17136-0825   17 13 40.5 -08 25 14 12.03 8.12  18.7 A M3 99.99 3444  0.35  0.016  0.35
PM I17138-2612   17 13 51.9 -26 12 40 12.55 8.77   0.0 D -- 99.99 3503  0.39  0.021  0.40
PM I17146+2655   17 14 40.2 +26 55 41 12.41 8.86  36.9 A M2 99.99 3600  0.44  0.029  0.46
PM I17156-3610   17 15 39.4 -36 10 30 11.41 8.18   0.0 C K7 99.99 3746  0.51  0.044  0.54
PM I17158+1900   17 15 50.1 +19 00 00 10.46 7.21   0.0 A M1 -0.25 3705  0.49  0.040  0.52
PM I17159-0250   17 15 55.0 -02 50 09 11.54 8.79   0.0 B K7 -0.26 3936  0.57  0.069  0.61
PM I17159-1128   17 15 57.2 -11 28 15 11.30 8.13   0.0 C -- 99.99 3772  0.52  0.047  0.55
PM I17160+1103   17 16 00.6 +11 03 27 10.90 7.63  17.8 A M2 99.99 3825  0.54  0.054  0.58
PM I17163-1210   17 16 20.2 -12 10 41 10.41 7.70  27.2 A K7 -0.11 4023  0.60  0.083  0.64
PM I17163-0523   17 16 20.6 -05 23 51 12.56 8.70   0.0 B M3 -0.22 3456  0.36  0.017  0.36
PM I17166+0803   17 16 41.0 +08 03 30 11.54 7.93  14.9 A M3 99.99 3546  0.41  0.024  0.43
PM I17177-2454   17 17 45.2 -24 54 06 13.82 8.88   0.0 D -- 99.99 3104 -0.19 -0.003 -0.14
PM I17178-2605   17 17 50.4 -26 05 10 12.90 8.32   0.0 D -- 99.99 3181 -0.19 -0.003 -0.14
PM I17183-0146   17 18 21.7 -01 46 53 10.64 7.55  19.3 A M1  0.02 3770  0.52  0.047  0.55
PM I17196-7001   17 19 38.2 -70 01 14 11.65 8.80   0.0 B M0 99.99 3872  0.55  0.060  0.59
PM I17198+4142   17 19 52.7 +41 42 49 11.42 7.71  12.4 A M3 99.99 3415  0.33  0.014  0.32
PM I17198+2630   17 19 53.0 +26 30 02 12.28 8.23  11.6 A M4  0.07 3426  0.34  0.015  0.33
PM I17199+2630W  17 19 54.2 +26 30 03 11.24 7.27  11.6 A M6 99.99 3162 -0.19 -0.003 -0.14
PM I17205-0009   17 20 31.1 -00 09 56  9.80 7.03   0.0 C -- 99.99 3985  0.59  0.077  0.63
PM I17205-5915   17 20 32.2 -59 15 58 10.69 7.94   0.0 B -- 99.99 4001  0.59  0.079  0.63
PM I17216-0414   17 21 41.0 -04 14 05 12.27 8.83   0.0 D -- 99.99 3658  0.47  0.035  0.50
PM I17219-0322   17 21 54.1 -03 22 54 11.50 8.03   0.0 B -- 99.99 3642  0.46  0.033  0.49
PM I17219-2707   17 21 56.8 -27 07 16 12.26 8.85   0.0 B M2 99.99 3545  0.41  0.024  0.43
PM I17225+0531   17 22 33.9 +05 31 15 12.66 8.97   0.0 A M3 -0.10 3553  0.42  0.025  0.43
PM I17226+1401   17 22 39.7 +14 01 12 11.59 8.66   0.0 A M1 99.99 4060  0.61  0.089  0.65
PM I17227-1457   17 22 43.0 -14 57 37 11.00 8.24  26.9 A M1 99.99 4150  0.63  0.106  0.66
PM I17229+1215   17 22 56.0 +12 15 39 11.53 8.62   0.0 A M0  0.13 3853  0.55  0.057  0.59
PM I17236+2502   17 23 39.6 +25 02 27 11.90 8.94   0.0 A M1 -0.17 3845  0.54  0.056  0.58
PM I17238-3215   17 23 49.2 -32 15 16 11.72 8.38  23.9 A M2 -0.13 3735  0.50  0.043  0.54
PM I17242-0421   17 24 16.9 -04 21 52 12.16 8.52   0.0 B M3  0.01 3630  0.46  0.032  0.48
PM I17249-2507   17 24 57.4 -25 07 08 13.20 8.60   0.0 D -- 99.99 3176 -0.19 -0.003 -0.14
PM I17266-2125   17 26 38.3 -21 25 19 11.76 8.92   0.0 B -- 99.99 3942  0.58  0.070  0.62
PM I17269-3411   17 26 57.2 -34 11 41 11.01 8.21   0.0 B ?? 99.99 3963  0.58  0.073  0.62
PM I17281-6227   17 28 07.3 -62 27 14 12.76 8.42  16.2 A M4 99.99 3281  0.23  0.006  0.19
PM I17286-4653   17 28 39.9 -46 53 42  9.40 5.71   4.5 A M3 99.99 3453  0.35  0.017  0.36
PM I17291-2315W  17 29 10.5 -23 15 44 11.98 8.74   0.0 D -- 99.99 3739  0.50  0.043  0.54
PM I17294-8008   17 29 27.3 -80 08 57 12.21 8.09  12.5 A M4 99.99 3462  0.36  0.018  0.36
PM I17301-5138   17 30 11.2 -51 38 13  9.67 6.71  16.5 A M1 99.99 3827  0.54  0.054  0.58
PM I17303+0532   17 30 22.7 +05 32 54  9.37 6.24  10.0 A M2 99.99 3770  0.52  0.047  0.55
PM I17316+0147   17 31 38.2 +01 47 49 12.08 8.59   0.0 A M3 99.99 3724  0.50  0.042  0.53
PM I17321+5206   17 32 06.1 +52 06 28 12.00 8.93   0.0 A M0 99.99 3929  0.57  0.068  0.61
PM I17328+5420   17 32 53.5 +54 20 12 12.24 8.94   0.0 A M3 99.99 3540  0.41  0.024  0.42
PM I17338+1655   17 33 53.2 +16 55 12 13.74 8.90  11.7 A M7 99.99 3000 -0.19 -0.003 -0.14
PM I17340+4447E  17 34 05.6 +44 47 08 12.82 8.74   0.0 A M4 99.99 3457  0.36  0.017  0.36
PM I17347-0654   17 34 46.7 -06 54 10 11.41 8.30   0.0 B M1 -0.17 3722  0.50  0.041  0.53
PM I17348-7327   17 34 48.0 -73 27 34 10.56 7.83   0.0 B K7 99.99 3939  0.57  0.070  0.61
PM I17350-2233   17 35 03.3 -22 33 21 10.81 7.99   0.0 C K7 -0.60 3951  0.58  0.071  0.62
PM I17352-4840   17 35 13.6 -48 40 51 10.17 6.67   9.7 A M2 99.99 3544  0.41  0.024  0.42
PM I17352-1228   17 35 15.1 -12 28 48 10.82 8.11   0.0 B K5 99.99 4038  0.60  0.085  0.64
PM I17355+6140   17 35 34.5 +61 40 53 10.04 6.88  14.1 A M1 99.99 3872  0.55  0.060  0.59
PM I17364+6820   17 36 25.9 +68 20 20  9.15 5.34   4.5 A M3  0.03 3400  0.32  0.013  0.31
PM I17370-4419   17 37 03.7 -44 19 09 10.90 6.54   5.1 A M5 99.99 3190 -0.19 -0.003 -0.14
PM I17376-2335   17 37 39.2 -23 35 03 11.89 8.72   0.0 D -- 99.99 3771  0.52  0.047  0.55
PM I17378+1835   17 37 53.3 +18 35 30  9.65 6.36   8.1 A M2 99.99 3657  0.47  0.035  0.50
PM I17380+3329   17 38 00.8 +33 29 46 11.28 8.52   0.0 A M0 -0.07 4161  0.63  0.108  0.67
PM I17380-3000   17 38 03.6 -30 00 57 11.09 8.12   0.0 B M1 99.99 3766  0.52  0.046  0.55
PM I17385-5832   17 38 32.5 -58 32 34 12.50 8.48   0.0 B M4 99.99 3382  0.31  0.012  0.29
PM I17388+0801   17 38 51.3 +08 01 35 12.28 8.70   0.0 A M3 99.99 3571  0.43  0.026  0.44
PM I17394-2241   17 39 28.3 -22 41 45 11.49 8.60   0.0 B M0 -0.27 3913  0.57  0.066  0.61
PM I17395+2745   17 39 30.7 +27 45 44 11.21 8.10  25.0 A M1 99.99 3941  0.57  0.070  0.62
PM I17395+2746   17 39 32.2 +27 46 36 12.78 8.83  25.0 A M1 99.99 3454  0.36  0.017  0.36
PM I17396-2918   17 39 39.4 -29 18 53 10.39 7.63   0.0 C K7 -0.46 3999  0.59  0.079  0.63
PM I17399-3957   17 39 56.7 -39 57 34 11.78 8.83   0.0 D -- 99.99 3876  0.55  0.060  0.59
PM I17399-2707   17 39 60.0 -27 07 06 12.35 8.83   0.0 B M2 -0.21 3511  0.39  0.021  0.40
PM I17414-2428   17 41 24.9 -24 28 11 10.68 7.60   0.0 B K7 -0.29 3813  0.53  0.052  0.57
PM I17418-0713   17 41 48.7 -07 13 41 13.39 8.89   0.0 D -- 99.99 3203 -0.19 -0.003 -0.14
PM I17419+4044   17 41 57.3 +40 44 41 12.18 8.92  36.9 A M2 99.99 3740  0.50  0.043  0.54
PM I17427-4101   17 42 43.8 -41 01 08 12.53 8.57   0.0 B -- 99.99 3424  0.34  0.015  0.33
PM I17430+0547   17 43 00.8 +05 47 21 10.74 7.44  20.0 A M2 99.99 3737  0.50  0.043  0.54
PM I17431+8526   17 43 09.1 +85 26 29 11.98 8.74   0.0 A M3 99.99 3544  0.41  0.024  0.43
PM I17432-1831   17 43 17.6 -18 31 17 12.13 8.87  24.5 A -- 99.99 3735  0.50  0.043  0.54
PM I17436-2515   17 43 41.1 -25 15 16 11.79 8.68   0.0 B -- 99.99 3799  0.53  0.050  0.57
PM I17439+4322   17 43 56.0 +43 22 43 10.52 6.81   9.5 A M3 99.99 3543  0.41  0.024  0.42
PM I17441-2611   17 44 06.7 -26 11 52 11.82 8.82   0.0 B -- 99.99 3850  0.55  0.057  0.59
PM I17446-0748   17 44 39.4 -07 48 46 10.93 7.92   0.0 C ?? 99.99 3846  0.54  0.056  0.58
PM I17448-2538   17 44 53.2 -25 38 39 11.25 8.31   0.0 B ?? 99.99 3885  0.56  0.062  0.60
PM I17451-0800   17 45 07.4 -08 00 44 11.55 8.57   0.0 B M1 -0.27 3816  0.53  0.053  0.57
PM I17456-2253   17 45 38.8 -22 53 24 12.04 8.83   0.0 D -- 99.99 3756  0.51  0.045  0.55
PM I17460+2439   17 46 04.7 +24 39 04 12.76 8.81  14.6 A M3 -0.17 3427  0.34  0.015  0.33
PM I17460+0321   17 46 05.2 +03 21 07 11.36 8.58   0.0 B M0 -0.11 4072  0.61  0.091  0.65
PM I17462-3206Ws 17 46 12.6 -32 06 12 10.48 7.11  14.6 A M2  0.01 3804  0.53  0.051  0.57
PM I17462-3206Wn 17 46 12.8 -32 06 09 10.63 7.11  14.6 A -- 99.99 3624  0.45  0.031  0.48
PM I17462-3206E  17 46 14.4 -32 06 08 11.20 7.46  13.1 A M4  0.06 3467  0.36  0.018  0.37
PM I17463-8211   17 46 21.5 -82 11 56 12.47 8.55   0.0 B M4 99.99 3491  0.38  0.020  0.39
PM I17464+2743W  17 46 25.2 +27 43 00  9.94 5.77   8.3 C M3  0.21 4050  0.60  0.087  0.64
PM I17464-0842   17 46 29.3 -08 42 36 12.74 8.20   0.0 B M4 -0.06 3156 -0.19 -0.003 -0.14
PM I17465-0538   17 46 30.0 -05 38 37 12.60 8.92   0.0 B M2 99.99 3375  0.30  0.011  0.29
PM I17465-5719   17 46 34.2 -57 19 08 10.76 6.86   5.8 A M4 99.99 3386  0.31  0.012  0.30
PM I17467-2220   17 46 44.2 -22 20 08 11.26 8.29   0.0 C K7 -0.28 3868  0.55  0.059  0.59
PM I17469+2248   17 46 56.0 +22 48 00 11.82 8.67   0.0 A M1 -0.10 3748  0.51  0.044  0.54
PM I17470-3605   17 47 05.3 -36 05 43 11.40 8.47   0.0 B M1 99.99 3855  0.55  0.058  0.59
PM I17500-1340   17 50 04.0 -13 40 16 12.29 8.83   0.0 B M2 -0.07 3760  0.51  0.046  0.55
PM I17505-0603   17 50 34.0 -06 03 01 10.24 7.38  21.8 A M0  0.25 3947  0.58  0.071  0.62
PM I17509-1456   17 50 57.3 -14 56 32 11.99 8.87   0.0 B M1 -0.17 3760  0.51  0.046  0.55
PM I17509-5636   17 50 59.0 -56 36 07 12.16 8.99   0.0 B M1 99.99 3596  0.44  0.029  0.46
PM I17514-1859   17 51 27.5 -18 59 31 11.70 8.87  44.0 A M0  0.08 3986  0.59  0.077  0.63
PM I17521+6446   17 52 11.8 +64 46 08 11.30 8.25  30.2 A M1 99.99 3886  0.56  0.062  0.60
PM I17523-0837   17 52 19.4 -08 37 46 11.53 7.98   0.0 B -- 99.99 3609  0.45  0.030  0.47
PM I17530+1655   17 53 00.6 +16 55 02 12.81 8.70   0.0 A M4 99.99 3423  0.33  0.015  0.33
PM I17541-7514   17 54 06.0 -75 14 10 11.81 8.68  54.1 A ?? 99.99 3789  0.52  0.049  0.56
PM I17542+0722   17 54 17.1 +07 22 44 13.25 8.77  15.0 A M4  0.17 3162 -0.19 -0.003 -0.14
PM I17544-2320   17 54 29.4 -23 20 50 13.80 8.71   0.0 D -- 99.99 3084 -0.19 -0.003 -0.14
PM I17545+3653   17 54 33.7 +36 53 54 11.71 8.88   0.0 A M0 -0.03 3840  0.54  0.056  0.58
PM I17547+1251   17 54 43.3 +12 51 20 12.15 8.74   0.0 A M2 99.99 3680  0.48  0.037  0.51
PM I17548-4159   17 54 48.1 -41 59 11 11.79 8.99   0.0 B K7 99.99 4103  0.62  0.097  0.65
PM I17556+6030   17 55 38.3 +60 30 01 11.76 8.78   0.0 A M1 99.99 3813  0.53  0.052  0.57
PM I17556-2219   17 55 38.3 -22 19 13 11.64 8.66   0.0 B M0 99.99 3863  0.55  0.059  0.59
PM I17564+0124   17 56 24.4 +01 24 39 11.52 8.74   0.0 A M0  0.24 3970  0.58  0.074  0.62
PM I17566-4444   17 56 37.9 -44 44 08 12.33 8.98   0.0 B M2 99.99 3709  0.49  0.040  0.52
PM I17570+1546   17 57 03.6 +15 46 43 12.29 8.33   0.0 A M4 99.99 3500  0.38  0.020  0.39
PM I17572-4159   17 57 14.2 -41 59 29 10.67 7.96   0.0 B -- 99.99 4034  0.60  0.085  0.64
PM I17578+0441N  17 57 48.5 +04 41 36  9.49 5.24   1.8 A M4 -0.32 3237 -0.19 -0.003 -0.14
PM I17578+4635   17 57 51.0 +46 35 19 11.73 7.85  14.1 A M3 99.99 3475  0.37  0.019  0.37
PM I17589+8042   17 58 56.7 +80 42 43 13.02 8.99  21.5 A M4 99.99 3511  0.39  0.021  0.40
PM I17590-3451   17 59 04.2 -34 51 16 11.33 8.56   0.0 B -- 99.99 3996  0.59  0.078  0.63
PM I17593+4902   17 59 18.1 +49 02 11 11.73 8.70  44.1 A M1 99.99 3899  0.56  0.064  0.60
PM I17598-4840   17 59 50.9 -48 40 18 10.50 7.71   0.0 B -- 99.99 3979  0.59  0.076  0.63
PM I18004-4828   18 00 25.9 -48 28 22 12.37 8.93   0.0 B M2 99.99 3625  0.45  0.031  0.48
PM I18006-2924   18 00 39.4 -29 24 36 12.37 7.38   0.0 D -- 99.99 3097 -0.19 -0.003 -0.14
PM I18010+5049   18 01 05.6 +50 49 36 11.98 8.93   0.0 A M1 99.99 3828  0.54  0.054  0.58
PM I18012-0223   18 01 13.8 -02 23 27 11.72 8.80   0.0 B K7 99.99 3895  0.56  0.063  0.60
PM I18020+2107   18 02 04.0 +21 07 16 12.76 8.71   0.0 C -- 99.99 3379  0.30  0.012  0.29
PM I18022+6415   18 02 16.6 +64 15 44 13.38 8.54   8.5 A M6 99.99 3097 -0.19 -0.003 -0.14
PM I18031+1754   18 03 06.4 +17 54 22 11.82 8.66   0.0 A M1 -0.24 3709  0.49  0.040  0.52
PM I18037+2545   18 03 47.7 +25 45 20 10.87 8.02   0.0 A M1 99.99 3925  0.57  0.067  0.61
PM I18041-6429   18 04 09.8 -64 29 40 11.57 8.56   0.0 B M1 99.99 3672  0.48  0.036  0.50
PM I18042+3557   18 04 17.6 +35 57 25 10.89 7.73  21.2 A M1 99.99 3779  0.52  0.048  0.56
PM I18044-0111   18 04 28.8 -01 11 26 12.32 8.83   0.0 B M2 -0.18 3705  0.49  0.040  0.52
PM I18051-0301   18 05 07.6 -03 01 52  9.43 6.16   7.8 A M1 -0.25 3733  0.50  0.043  0.54
PM I18051+1807   18 05 11.9 +18 07 20 11.84 8.94   0.0 B -- 99.99 3903  0.56  0.064  0.60
PM I18052+0003   18 05 13.4 +00 03 45 11.71 8.83   0.0 B -- 99.99 3918  0.57  0.066  0.61
PM I18056-0717   18 05 37.0 -07 17 24 11.99 7.97   0.0 D -- 99.99 3393  0.31  0.013  0.30
PM I18057-4830   18 05 47.9 -48 30 27 11.41 8.45  56.4 A M2 99.99 3756  0.51  0.045  0.55
PM I18063+7249   18 06 18.1 +72 49 16 11.33 8.49   0.0 A M0 99.99 3771  0.52  0.047  0.55
PM I18074+1827   18 07 28.3 +18 27 55 11.94 8.65   0.0 A M1 -0.08 3669  0.47  0.036  0.50
PM I18075-2313   18 07 31.0 -23 13 36 11.90 8.86   0.0 B K5 99.99 3832  0.54  0.055  0.58
PM I18075-1557   18 07 32.9 -15 57 46 13.90 8.64   0.0 B M5  0.05 3104 -0.19 -0.003 -0.14
PM I18088-2403   18 08 49.8 -24 03 23 13.73 8.35   0.0 D -- 99.99 3036 -0.19 -0.003 -0.14
PM I18095-1202   18 09 33.3 -12 02 19 10.60 7.80  27.6 A -- 99.99 3967  0.58  0.074  0.62
PM I18095-0303   18 09 33.7 -03 03 50 12.60 8.50   0.0 D -- 99.99 3357  0.29  0.010  0.27
PM I18096+3152   18 09 40.7 +31 52 12 11.52 8.23  21.5 A M1 99.99 3682  0.48  0.037  0.51
PM I18098-1027   18 09 52.0 -10 27 13 13.07 8.98   0.0 B -- 99.99 3367  0.29  0.011  0.28
PM I18103+5115   18 10 23.3 +51 15 52 12.38 9.00   0.0 A M2 -0.47 3549  0.41  0.025  0.43
PM I18109+2201   18 10 56.2 +22 01 31 11.36 8.44   0.0 A M0 -0.12 3858  0.55  0.058  0.59
PM I18112-7859   18 11 15.3 -78 59 22 12.66 7.84   0.0 B M5 99.99 3103 -0.19 -0.003 -0.14
PM I18114+1426   18 11 27.3 +14 26 54 12.01 8.88   0.0 A M1 99.99 3779  0.52  0.048  0.56
PM I18120-2909   18 12 05.8 -29 09 39 12.55 8.81   0.0 B -- 99.99 3521  0.40  0.022  0.41
PM I18121+7709   18 12 10.2 +77 09 42 11.72 8.98   0.0 A M1 99.99 4182  0.64  0.112  0.67
PM I18125-2420   18 12 31.4 -24 20 19 13.34 8.95   0.0 C -- 99.99 3243  0.19  0.004  0.15
PM I18126-0318   18 12 36.6 -03 18 48 14.01 8.35   0.0 D -- 99.99 2924 -0.19 -0.003 -0.14
PM I18131+2601   18 13 06.6 +26 01 51 13.21 8.90  17.7 A M5 99.99 3087 -0.19 -0.003 -0.14
PM I18134+0526   18 13 28.2 +05 26 58 11.58 8.43   0.0 A M2 99.99 3736  0.50  0.043  0.54
PM I18139-2432   18 13 57.9 -24 32 02 13.06 8.28   0.0 D -- 99.99 3132 -0.19 -0.003 -0.14
PM I18152-1924   18 15 12.4 -19 24 06 10.90 7.32   0.0 B M2 -0.25 3650  0.47  0.034  0.49
PM I18157+1856   18 15 43.6 +18 56 19 10.90 7.76  22.7 A M1 -0.33 3726  0.50  0.042  0.53
PM I18160+1354   18 16 02.2 +13 54 48 10.26 7.34  18.2 A M1 99.99 3871  0.55  0.060  0.59
PM I18162-5844   18 16 12.4 -58 44 05 12.78 8.60   0.0 C -- 99.99 3326  0.26  0.008  0.24
PM I18163+0131   18 16 18.2 +01 31 27 12.56 8.74  16.6 A M3 -0.26 3431  0.34  0.015  0.34
PM I18165+4533   18 16 31.1 +45 33 28 10.36 7.26  17.0 A M1 99.99 4008  0.59  0.080  0.63
PM I18173-4929   18 17 23.6 -49 29 28 11.29 8.49  63.7 A M0 99.99 3862  0.55  0.059  0.59
PM I18174+4822   18 17 25.1 +48 22 02 11.46 7.77   0.0 C -- 99.99 3547  0.41  0.024  0.43
PM I18174-0937   18 17 26.9 -09 37 29 12.71 8.94   0.0 B -- 99.99 3510  0.39  0.021  0.40
PM I18180+3846E  18 18 04.2 +38 46 32 11.27 8.04  10.7 A M3 99.99 3385  0.31  0.012  0.30
PM I18185-1106   18 18 33.7 -11 06 25 11.30 8.20   0.0 B -- 99.99 3803  0.53  0.051  0.57
PM I18189+6611   18 18 57.2 +66 11 33 13.36 8.74   7.2 A M4 99.99 3165 -0.19 -0.003 -0.14
PM I18195+4201   18 19 34.6 +42 01 37 12.05 8.79   0.0 A M3 99.99 3742  0.51  0.044  0.54
PM I18209-0102   18 20 57.2 -01 02 57 12.69 8.75  25.8 A M3 -0.07 3227 -0.19 -0.003 -0.14
PM I18209-0717   18 20 57.9 -07 17 21 12.34 8.36   0.0 D -- 99.99 3414  0.33  0.014  0.32
PM I18211-2538   18 21 09.4 -25 38 14 11.25 8.53   0.0 B -- 99.99 4028  0.60  0.084  0.64
PM I18221+0620   18 22 06.7 +06 20 37 12.63 8.67  13.4 A M3 99.99 3281  0.22  0.006  0.19
PM I18224+6203   18 22 27.1 +62 03 01 13.41 8.64   9.5 A M4 99.99 3134 -0.19 -0.003 -0.14
PM I18227+3757   18 22 43.5 +37 57 47 11.80 8.54  36.7 A M1  0.30 3789  0.52  0.049  0.56
PM I18234+2810   18 23 28.3 +28 10 03 12.17 8.31  13.3 A M4  0.12 3203 -0.19 -0.003 -0.14
PM I18238-0509   18 23 48.2 -05 09 00 11.29 8.30  25.8 A M0 -0.42 3847  0.54  0.057  0.58
PM I18240+0141   18 24 05.2 +01 41 16 11.93 8.30   0.0 A M3 99.99 3599  0.44  0.029  0.46
PM I18248+2817   18 24 52.6 +28 17 21 12.15 8.82  34.7 A M2  0.13 3820  0.54  0.053  0.57
PM I18250+2438   18 25 04.8 +24 38 04 10.85 7.90  21.8 A M1 99.99 3888  0.56  0.062  0.60
PM I18251+3016W  18 25 09.9 +30 16 56 11.87 8.90  55.4 A ?? 99.99 3868  0.55  0.059  0.59
PM I18255+3821   18 25 31.9 +38 21 12 11.37 8.28  24.8 A M1 -0.40 3802  0.53  0.051  0.57
PM I18264+1120N  18 26 24.6 +11 20 57 12.93 8.92   0.0 A M4 99.99 3313  0.25  0.008  0.22
PM I18273-2504S  18 27 18.6 -25 04 23 11.51 8.42   0.0 B K7  0.21 4050  0.60  0.087  0.64
PM I18284-0532   18 28 25.8 -05 32 29 12.06 8.94   0.0 B M1 -0.37 3768  0.52  0.047  0.55
PM I18292+6351   18 29 12.9 +63 51 10 11.91 8.72   0.0 A M2 99.99 3692  0.48  0.038  0.52
PM I18302-5816   18 30 12.0 -58 16 27  9.95 6.87   0.0 B M1 99.99 3729  0.50  0.042  0.53
PM I18304-0006   18 30 25.8 -00 06 22 11.92 6.84   0.0 D -- 99.99 3085 -0.19 -0.003 -0.14
PM I18312+0650   18 31 16.1 +06 50 09 10.85 7.58   0.0 A M1 99.99 3728  0.50  0.042  0.53
PM I18314-0128   18 31 24.9 -01 28 19 11.44 8.34   0.0 B M1 -0.20 3782  0.52  0.048  0.56
PM I18319+4041   18 31 58.4 +40 41 11 12.11 8.06   0.0 A M4 99.99 3499  0.38  0.020  0.39
PM I18332-0446   18 33 12.5 -04 46 17 10.73 7.88   0.0 B ?? 99.99 3934  0.57  0.069  0.61
PM I18334-2411   18 33 25.4 -24 11 50 13.66 8.60   0.0 D -- 99.99 3087 -0.19 -0.003 -0.14
PM I18346+4007W  18 34 36.7 +40 07 26 11.55 7.18   0.0 B M5 99.99 3342  0.28  0.009  0.25
PM I18352+2418   18 35 13.5 +24 18 44 12.09 8.59   0.0 A M3 99.99 3475  0.37  0.019  0.37
PM I18352+4129   18 35 17.8 +41 29 14 11.82 8.45   0.0 A M2 99.99 3642  0.46  0.033  0.49
PM I18353+4544   18 35 18.4 +45 44 38  9.93 6.88  15.5 A M1 99.99 4013  0.59  0.081  0.63
PM I18353-3123W  18 35 21.5 -31 23 38 12.34 8.65   0.0 B M4 -0.07 3376  0.30  0.012  0.29
PM I18354+4545   18 35 27.3 +45 45 40 13.05 8.89  13.1 A M4  0.01 3239  0.19  0.003  0.14
PM I18357-1953   18 35 46.6 -19 53 14 10.78 7.94   0.0 B K7 99.99 3943  0.58  0.070  0.62
PM I18358+8005   18 35 51.8 +80 05 39 13.15 8.99  14.9 A M5 99.99 3301  0.24  0.007  0.21
PM I18362+5644   18 36 12.7 +56 44 44 11.18 8.35   0.0 A K7 99.99 4162  0.63  0.108  0.67
PM I18363+1336S  18 36 19.2 +13 36 26 12.37 8.19  10.5 A M5 99.99 3207 -0.19 -0.003 -0.14
PM I18363+5523   18 36 23.9 +55 23 31 11.79 8.94   0.0 B M1 99.99 3967  0.58  0.074  0.62
PM I18376+0642   18 37 38.0 +06 42 10 11.79 8.91   0.0 A M0 -0.02 3981  0.59  0.076  0.63
PM I18376+3441   18 37 38.5 +34 41 25 10.92 8.17  28.9 A -- 99.99 4007  0.59  0.080  0.63
PM I18387-1429W  18 38 44.7 -14 29 26 11.21 7.66  12.9 A M2 99.99 3378  0.30  0.012  0.29
PM I18387+0446   18 38 47.8 +04 46 03 11.32 8.32   0.0 A M0 99.99 3841  0.54  0.056  0.58
PM I18390-0743   18 39 03.9 -07 43 21 10.65 7.55   0.0 C K7 99.99 3804  0.53  0.051  0.57
PM I18394+6903   18 39 25.7 +69 03 03 11.38 8.53   0.0 A M3 99.99 3793  0.53  0.050  0.56
PM I18395+3009   18 39 32.1 +30 09 54 10.97 8.06  26.4 A M0 -0.31 3894  0.56  0.063  0.60
PM I18400-1644   18 40 00.7 -16 44 26  9.80 6.49   0.0 C K7 99.99 3708  0.49  0.040  0.52
PM I18402-1027   18 40 17.8 -10 27 54 11.23 8.26  32.8 A M1 -0.45 3691  0.48  0.038  0.51
PM I18405+5930   18 40 35.4 +59 30 49 12.24 8.78   0.0 A M3 99.99 3632  0.46  0.032  0.48
PM I18407+6632N  18 40 46.6 +66 32 51 11.20 8.35   0.0 B M1 99.99 3890  0.56  0.062  0.60
PM I18409+3131S  18 40 55.2 +31 31 50 12.14 8.21  23.5 A M3 -0.20 3689  0.48  0.038  0.51
PM I18409-1322   18 40 57.3 -13 22 46 10.69 7.40  16.4 A M1  0.21 3726  0.50  0.042  0.53
PM I18411+2447S  18 41 09.8 +24 47 14 12.20 7.53  10.1 A M5  0.31 3186 -0.19 -0.003 -0.14
PM I18411+2447N  18 41 09.8 +24 47 19 15.00 8.86  19.3 C -- 99.99 2246 -0.19 -0.003 -0.14
PM I18413-6025   18 41 19.7 -60 25 47 11.32 8.48  40.2 A M0 99.99 3884  0.56  0.062  0.60
PM I18419+0322   18 41 55.9 +03 22 46 11.48 8.67   0.0 B K5 99.99 3963  0.58  0.073  0.62
PM I18419+3149   18 41 59.0 +31 49 49 11.32 7.52  11.4 A M3 99.99 3376  0.30  0.012  0.29
PM I18421-2328   18 42 11.1 -23 28 58 12.17 8.26   0.0 B M0 -0.39 3330  0.27  0.009  0.24
PM I18427+1354   18 42 45.0 +13 54 17 12.81 8.36  11.5 A M4  0.05 3190 -0.19 -0.003 -0.14
PM I18427+5937N  18 42 46.7 +59 37 49  8.92 5.19   3.6 A M3 -0.13 3392  0.31  0.013  0.30
PM I18427+5937S  18 42 46.9 +59 37 36 10.00 5.72   3.5 A M3 -0.18 3334  0.27  0.009  0.25
PM I18431-5436   18 43 07.0 -54 36 48 12.98 8.41   0.0 B M5 99.99 3093 -0.19 -0.003 -0.14
PM I18432-3322S  18 43 12.5 -33 22 46 10.44 7.19  15.3 A M1 -0.25 3727  0.50  0.042  0.53
PM I18432+2522   18 43 14.5 +25 22 46 12.30 8.77   0.0 A M1 99.99 3875  0.55  0.060  0.59
PM I18451-0446   18 45 07.2 -04 46 53 11.31 8.57   0.0 B ?? 99.99 4013  0.59  0.081  0.63
PM I18451-0926   18 45 09.0 -09 26 44 10.96 7.12   0.0 D -- 99.99 3478  0.37  0.019  0.38
PM I18451+0620   18 45 10.3 +06 20 15 11.00 7.66   0.0 A M1 -0.13 3678  0.48  0.037  0.51
PM I18453-3253   18 45 23.8 -32 53 38 11.34 8.12   0.0 B M1 99.99 3618  0.45  0.031  0.47
PM I18462-3838   18 46 14.5 -38 38 54 11.39 8.65   0.0 B M0 99.99 4035  0.60  0.085  0.64
PM I18467-1428   18 46 46.5 -14 28 00 11.49 8.52  54.3 A -- 99.99 3871  0.55  0.060  0.59
PM I18468-6210   18 46 52.6 -62 10 36 11.96 8.75   0.0 B M2 99.99 3793  0.53  0.050  0.56
PM I18477-2219   18 47 42.5 -22 19 14 11.95 8.17   0.0 D -- 99.99 3505  0.39  0.021  0.40
PM I18480-1434   18 48 01.3 -14 34 51 12.11 8.38   0.0 B M3 -0.20 3514  0.39  0.022  0.40
PM I18480-3624   18 48 01.3 -36 24 48 11.64 8.64   0.0 B M1 -0.31 3785  0.52  0.049  0.56
PM I18482+0741   18 48 17.5 +07 41 21 14.20 8.85   7.2 A M6 99.99 2967 -0.19 -0.003 -0.14
PM I18487+6135   18 48 46.7 +61 35 07 12.33 8.97   0.0 A M2 99.99 3494  0.38  0.020  0.39
PM I18495-1808   18 49 31.0 -18 08 56 11.36 8.60   0.0 B K5 99.99 3999  0.59  0.079  0.63
PM I18498-2350   18 49 49.4 -23 50 10 10.41 6.22   3.0 A M4 -0.14 3213 -0.19 -0.003 -0.14
PM I18498-5726   18 49 51.2 -57 26 48 12.68 8.32  12.2 A M4 99.99 3256  0.20  0.004  0.16
PM I18500+0305   18 50 00.8 +03 05 17 10.84 7.72  21.2 A M2 99.99 3999  0.59  0.079  0.63
PM I18503-2655   18 50 21.2 -26 55 25  9.78 6.99  16.9 A K7 -0.12 3949  0.58  0.071  0.62
PM I18504-6203   18 50 26.6 -62 03 03 10.77 7.56  16.2 A -- 99.99 3754  0.51  0.045  0.55
PM I18507-3147   18 50 44.5 -31 47 47 11.28 8.31   0.0 B M0  0.07 3907  0.56  0.065  0.60
PM I18507+4758   18 50 45.2 +47 58 19 12.57 8.69   0.0 A M4 99.99 3242  0.19  0.003  0.14
PM I18514-3923   18 51 26.4 -39 23 46 11.96 8.96   0.0 B M1 99.99 3775  0.52  0.048  0.56
PM I18515+0246   18 51 35.8 +02 46 23 11.34 8.43   0.0 A M1 99.99 3971  0.58  0.074  0.62
PM I18516+2427   18 51 40.8 +24 27 32 12.71 8.93   0.0 A M3 -0.04 3370  0.30  0.011  0.28
PM I18518+1634   18 51 51.2 +16 34 59 10.20 7.16  15.5 A M2 99.99 3832  0.54  0.055  0.58
PM I18519-0403   18 51 57.6 -04 03 32 12.10 8.94   0.0 B ?? 99.99 3774  0.52  0.047  0.55
PM I18519+1300   18 51 59.7 +13 00 03 11.76 8.35   0.0 A M2  0.27 3720  0.50  0.041  0.53
PM I18524-3730   18 52 25.3 -37 30 36 12.69 8.38   0.0 B M5 99.99 3116 -0.19 -0.003 -0.14
PM I18526+0437   18 52 40.1 +04 37 00 12.91 8.10   0.0 D -- 99.99 3126 -0.19 -0.003 -0.14
PM I18528-5707   18 52 52.3 -57 07 37 12.20 8.52  25.9 A M3 99.99 3579  0.43  0.027  0.45
PM I18533-2530   18 53 20.5 -25 30 15 13.44 8.93   0.0 D -- 99.99 3201 -0.19 -0.003 -0.14
PM I18534+0250   18 53 25.4 +02 50 49 12.37 8.83   0.0 A M3 99.99 3614  0.45  0.030  0.47
PM I18534-7537   18 53 26.6 -75 37 39 11.23 8.34   0.0 B M1 99.99 3963  0.58  0.073  0.62
PM I18536-3836   18 53 39.9 -38 36 44 12.70 8.40   0.0 B M4 -0.01 3207 -0.19 -0.003 -0.14
PM I18547+2844   18 54 43.8 +28 44 54 11.40 8.51   0.0 B M0 -0.04 3980  0.59  0.076  0.63
PM I18548-3406   18 54 49.7 -34 06 11 12.56 8.95   0.0 B ?? 99.99 3584  0.43  0.028  0.45
PM I18548+0051   18 54 53.2 +00 51 46 10.77 7.79   0.0 A M0  0.07 3851  0.55  0.057  0.59
PM I18548+1058   18 54 53.7 +10 58 40  9.63 6.70   0.0 B K7  0.17 3990  0.59  0.077  0.63
PM I18554+0824   18 55 27.4 +08 24 09 10.15 6.31  11.8 A M3  0.09 3431  0.34  0.015  0.34
PM I18562+5431   18 56 15.9 +54 31 48 10.54 7.78  46.5 A K7 99.99 3918  0.57  0.066  0.61
PM I18563+5429W  18 56 18.2 +54 29 51 12.06 8.65  44.2 A M2  0.03 3685  0.48  0.037  0.51
PM I18571+0734   18 57 10.6 +07 34 17 11.51 8.33   0.0 A M2 99.99 3745  0.51  0.044  0.54
PM I18575-5559   18 57 30.6 -55 59 30  8.91 5.87  12.3 A M1 99.99 3713  0.49  0.040  0.53
PM I18575-1902   18 57 32.7 -19 02 46 10.74 7.81  23.8 A M0 99.99 3913  0.57  0.066  0.61
PM I18576+5331N  18 57 37.9 +53 31 14 12.41 8.91   0.0 A M4 99.99 3442  0.35  0.016  0.35
PM I18580+0554   18 58 00.1 +05 54 29  9.30 6.24  10.9 A M2 99.99 3832  0.54  0.055  0.58
PM I18580-2953   18 58 04.2 -29 53 04 11.87 8.86   0.0 B M1  0.02 3900  0.56  0.064  0.60
PM I18591-4816   18 59 07.5 -48 16 28 11.17 7.52  14.1 A M3 99.99 3604  0.44  0.029  0.47
PM I18596+0759   18 59 38.6 +07 59 14 10.94 7.97  26.0 A M1 -0.10 3904  0.56  0.064  0.60
PM I18596-6327   18 59 40.7 -63 27 21 13.05 8.89   0.0 B M4 99.99 3427  0.34  0.015  0.33
PM I19024-0948   19 02 27.8 -09 48 52 11.37 8.58   0.0 B K5 99.99 3976  0.58  0.075  0.63
PM I19025+7025   19 02 30.9 +70 25 50 12.83 8.96   0.0 A M3 99.99 3636  0.46  0.032  0.48
PM I19026+3231   19 02 40.1 +32 31 33 11.66 8.61   0.0 A M0  0.20 3898  0.56  0.063  0.60
PM I19027-3423   19 02 44.1 -34 23 30 11.83 8.86   0.0 B M1 -0.15 3749  0.51  0.044  0.54
PM I19032+0324   19 03 13.6 +03 24 02 12.45 8.66   0.0 A M3 99.99 3560  0.42  0.025  0.44
PM I19032+6359   19 03 17.3 +63 59 34 10.71 7.78   0.0 A M3 99.99 3495  0.38  0.020  0.39
PM I19033+0331   19 03 22.1 +03 31 15 11.64 8.88   0.0 B -- 99.99 3994  0.59  0.078  0.63
PM I19040-1247   19 04 02.4 -12 47 11 11.55 8.76   0.0 B K7 99.99 3975  0.58  0.075  0.62
PM I19041+2110   19 04 06.1 +21 10 31 12.38 8.75   0.0 A M2  0.15 3757  0.51  0.045  0.55
PM I19041-4026   19 04 11.0 -40 26 44 10.85 8.04   0.0 B K7 99.99 3854  0.55  0.058  0.59
PM I19045+2401   19 04 31.4 +24 01 54 12.44 8.79   0.0 A M3 99.99 3571  0.43  0.026  0.44
PM I19048+7945   19 04 53.5 +79 45 19 13.23 7.79  32.7 C K5 99.99 3022 -0.19 -0.003 -0.14
PM I19051-1024   19 05 12.0 -10 24 11 11.15 8.26   0.0 B ?? 99.99 3913  0.57  0.066  0.61
PM I19052+0629   19 05 12.9 +06 29 22 12.30 8.24   0.0 D -- 99.99 3379  0.30  0.012  0.29
PM I19057+0756   19 05 43.0 +07 56 53 12.44 8.75   0.0 D -- 99.99 3547  0.41  0.024  0.43
PM I19064+0526   19 06 27.2 +05 26 23 11.05 8.07   0.0 C M4 -0.48 3859  0.55  0.058  0.59
PM I19070+2053   19 07 05.6 +20 53 16 10.81 7.30   8.5 A M3 99.99 3514  0.39  0.022  0.40
PM I19072+2052   19 07 13.2 +20 52 37 10.82 7.28   8.8 A M2 99.99 3543  0.41  0.024  0.42
PM I19074+5905   19 07 24.8 +59 05 09 12.17 8.46   0.0 A M4 99.99 3496  0.38  0.020  0.39
PM I19074+1823   19 07 27.3 +18 23 31 10.77 7.95   0.0 B ?? 99.99 3960  0.58  0.073  0.62
PM I19077+3232   19 07 43.0 +32 32 41 11.04 7.24   0.0 A M4 99.99 3382  0.31  0.012  0.29
PM I19082+5508   19 08 17.1 +55 08 41 11.70 8.98   0.0 B M0 99.99 3922  0.57  0.067  0.61
PM I19084+3216   19 08 29.9 +32 16 51 11.83 7.91   0.0 A M4 99.99 3529  0.40  0.023  0.41
PM I19093+3912   19 09 19.2 +39 12 03 11.36 7.97   0.0 A M2 99.99 3712  0.49  0.040  0.53
PM I19094-3509   19 09 26.3 -35 09 39 11.42 8.34   0.0 B M1 99.99 3765  0.51  0.046  0.55
PM I19095+3910   19 09 31.7 +39 10 51 12.08 8.84   0.0 A M2  0.04 3681  0.48  0.037  0.51
PM I19098+1003   19 09 48.0 +10 03 32 11.93 8.97   0.0 B -- 99.99 3872  0.55  0.060  0.59
PM I19098+1740   19 09 50.9 +17 40 06 13.31 8.82  10.3 A M5 -0.03 3054 -0.19 -0.003 -0.14
PM I19098+0742   19 09 51.4 +07 42 07 11.96 8.32   0.0 B -- 99.99 3569  0.42  0.026  0.44
PM I19104+1855   19 10 26.6 +18 55 32 11.03 8.20   0.0 B K5 99.99 3951  0.58  0.071  0.62
PM I19106+0132S  19 10 38.5 +01 32 10 12.19 8.93  37.6 A M2 99.99 3705  0.49  0.040  0.52
PM I19117+0500   19 11 47.8 +05 00 36 11.50 8.41   0.0 A M1 -0.08 3756  0.51  0.045  0.55
PM I19121+2407   19 12 08.1 +24 07 46 11.35 8.61  35.2 A K7  0.03 3969  0.58  0.074  0.62
PM I19122+0253   19 12 14.6 +02 53 11 11.10 7.09  10.2 A M4 99.99 3440  0.35  0.016  0.34
PM I19124-5552   19 12 25.3 -55 52 07 11.38 8.22  21.7 A -- 99.99 3775  0.52  0.047  0.55
PM I19124+3533E  19 12 29.4 +35 33 52 11.99 8.40  17.2 A M1 -0.11 3615  0.45  0.030  0.47
PM I19131-3901   19 13 08.0 -39 01 53 12.48 8.47  20.6 A M3 99.99 3556  0.42  0.025  0.43
PM I19135+5740   19 13 32.6 +57 40 00 11.56 8.78   0.0 A M0 99.99 3984  0.59  0.076  0.63
PM I19144+1755   19 14 25.4 +17 55 08 11.74 8.69   0.0 A M1 -0.24 3783  0.52  0.048  0.56
PM I19146+1919   19 14 39.2 +19 19 03 11.62 7.58  19.1 A M4  0.15 3452  0.35  0.017  0.35
PM I19150-3224   19 15 01.5 -32 24 59 11.37 8.34  29.1 A M1 -0.20 3890  0.56  0.062  0.60
PM I19161+4705   19 16 11.8 +47 05 12 10.78 7.96  27.4 A -- 99.99 3961  0.58  0.073  0.62
PM I19166-3659   19 16 37.8 -36 59 18 10.96 7.98   0.0 C -- 99.99 3863  0.55  0.059  0.59
PM I19167-4553   19 16 42.9 -45 53 21  9.45 6.45  16.1 A M1 99.99 3792  0.53  0.050  0.56
PM I19167+2111   19 16 45.3 +21 11 58 10.90 8.17   0.0 B ?? 99.99 4023  0.60  0.083  0.64
PM I19169+0510   19 16 55.3 +05 10 08  9.13 5.58   5.9 A M3  0.10 3557  0.42  0.025  0.43
PM I19169+0733   19 16 59.8 +07 33 24 11.89 8.51   0.0 B -- 99.99 3682  0.48  0.037  0.51
PM I19181+1222   19 18 07.6 +12 22 58 13.89 8.72   0.0 D -- 99.99 3073 -0.19 -0.003 -0.14
PM I19185+5803   19 18 30.4 +58 03 13 12.11 8.98   0.0 A M2 99.99 3831  0.54  0.054  0.58
PM I19190-4729   19 19 04.1 -47 29 05 11.58 8.75   0.0 B M0 99.99 3843  0.54  0.056  0.58
PM I19191-4547   19 19 09.0 -45 47 58 11.58 8.52  38.7 A M1 99.99 3881  0.56  0.061  0.60
PM I19199-0446   19 19 55.1 -04 46 29 12.32 8.31   0.0 B M3  0.17 3491  0.38  0.020  0.39
PM I19205-0739   19 20 33.5 -07 39 43 11.73 8.22  11.0 A M3 -0.16 3361  0.29  0.011  0.27
PM I19208+0312   19 20 49.6 +03 12 38 11.54 8.23   0.0 B -- 99.99 3709  0.49  0.040  0.52
PM I19209-8233   19 20 54.3 -82 33 16 12.77 8.56  12.0 A M4 99.99 3403  0.32  0.013  0.31
PM I19210-2441   19 21 00.9 -24 41 04 12.10 8.94   0.0 B -- 99.99 3774  0.52  0.047  0.55
PM I19215+4230   19 21 32.1 +42 30 52 12.26 8.62   0.0 A M3 99.99 3586  0.43  0.028  0.45
PM I19216+2052   19 21 38.7 +20 52 03 13.78 8.80  10.3 A M5  0.10 3099 -0.19 -0.003 -0.14
PM I19218+2839   19 21 51.4 +28 39 58 11.53 8.35  22.4 A M1 -0.25 3806  0.53  0.051  0.57
PM I19219-4609   19 21 56.9 -46 09 08 11.80 8.99   0.0 B M0 99.99 3815  0.53  0.052  0.57
PM I19220+0702   19 22 02.0 +07 02 30 12.46 8.52  10.3 A M3 -0.12 3332  0.27  0.009  0.24
PM I19228+3045   19 22 48.7 +30 45 12 10.63 7.86   0.0 A M0 99.99 4146  0.63  0.105  0.66
PM I19231+2120   19 23 11.0 +21 20 58 12.09 8.95   0.0 B M0 -0.20 3920  0.57  0.067  0.61
PM I19234+6639   19 23 25.0 +66 39 52 11.99 8.86   0.0 A M1 99.99 3740  0.50  0.043  0.54
PM I19237+7944   19 23 46.0 +79 44 37 12.00 8.81   0.0 A M2 99.99 3825  0.54  0.054  0.58
PM I19242+7943   19 24 15.2 +79 43 36 11.74 8.66   0.0 A M1 99.99 3906  0.56  0.065  0.60
PM I19244+2525   19 24 26.6 +25 25 50 11.02 8.21   0.0 B M0  0.08 3991  0.59  0.078  0.63
PM I19245-2203   19 24 34.2 -22 03 43 11.01 8.25  29.3 A M1 99.99 3991  0.59  0.078  0.63
PM I19247+0832   19 24 42.1 +08 32 59 11.33 8.57  33.0 A K7 -0.30 3972  0.58  0.075  0.62
PM I19251+2821   19 25 08.5 +28 21 13 12.38 8.44   0.0 A M4 99.99 3448  0.35  0.017  0.35
PM I19270+1242   19 27 01.9 +12 42 04 11.72 8.93   0.0 A M0  0.08 4021  0.60  0.082  0.64
PM I19284+2854   19 28 25.5 +28 54 10 10.87 8.02   0.0 A M0 -0.11 3833  0.54  0.055  0.58
PM I19289+0638   19 28 55.6 +06 38 25 12.27 8.98   0.0 A M2 -0.19 3701  0.49  0.039  0.52
PM I19290+0709   19 29 05.2 +07 09 35 10.73 8.02   0.0 B K7 99.99 4038  0.60  0.085  0.64
PM I19294+0030   19 29 27.4 +00 30 32 11.89 8.94   0.0 B M1  0.13 3802  0.53  0.051  0.57
PM I19296-7444   19 29 38.3 -74 44 42 11.85 8.29   0.0 B M3 99.99 3567  0.42  0.026  0.44
PM I19302-5456   19 30 13.7 -54 56 19 11.43 8.65  34.6 A -- 99.99 3977  0.59  0.075  0.63
PM I19326+0034   19 32 37.9 +00 34 39 10.54 7.64  22.5 A M0 -0.21 3925  0.57  0.067  0.61
PM I19329+1919   19 32 58.9 +19 19 21 11.43 8.58   0.0 B K7 99.99 3940  0.57  0.070  0.61
PM I19336+3931   19 33 39.4 +39 31 36 11.39 8.12   0.0 A M3 99.99 3552  0.42  0.025  0.43
PM I19340-5225   19 34 04.0 -52 25 14 12.96 8.77   0.0 B M4 99.99 3501  0.39  0.021  0.39
PM I19346-6250   19 34 36.5 -62 50 38 12.14 8.59   0.0 B M3 99.99 3676  0.48  0.037  0.51
PM I19346+0434   19 34 39.8 +04 34 57  9.43 6.71  14.4 A M0 99.99 4170  0.63  0.110  0.67
PM I19347+4004   19 34 46.7 +40 04 48 11.88 8.98   0.0 B K7 99.99 3908  0.56  0.065  0.61
PM I19349+5315   19 34 55.0 +53 15 23 12.30 8.55  13.9 A M2 99.99 3540  0.41  0.024  0.42
PM I19351+0827   19 35 06.3 +08 27 38 10.33 7.33  27.5 A M1 -0.01 3739  0.50  0.043  0.54
PM I19354+3746   19 35 29.2 +37 46 08 11.70 7.56   0.0 A M4 99.99 3440  0.35  0.016  0.34
PM I19358+4119   19 35 51.4 +41 19 07 10.53 7.56   0.0 A M0 99.99 4036  0.60  0.085  0.64
PM I19371-5134   19 37 08.8 -51 34 00 11.84 8.82  43.9 A M1 99.99 3758  0.51  0.046  0.55
PM I19380+1445   19 38 05.4 +14 45 47 14.12 8.97   0.0 D -- 99.99 3075 -0.19 -0.003 -0.14
PM I19392+6119W  19 39 13.0 +61 19 14 12.47 8.88   0.0 B -- 99.99 3588  0.43  0.028  0.45
PM I19395+7152   19 39 32.9 +71 52 19 11.04 8.02  22.3 A M2 99.99 3983  0.59  0.076  0.63
PM I19396-2645   19 39 36.2 -26 45 07 10.57 7.50  23.2 A K7  0.14 3956  0.58  0.072  0.62
PM I19420-2104   19 42 00.7 -21 04 05 13.28 8.69   0.0 B M4 99.99 3209 -0.19 -0.003 -0.14
PM I19428-4504   19 42 52.7 -45 04 53 10.13 7.30  27.2 A M0 99.99 3828  0.54  0.054  0.58
PM I19436+3225   19 43 37.9 +32 25 12 10.77 7.96   0.0 B M0 99.99 3961  0.58  0.073  0.62
PM I19438-3224   19 43 51.8 -32 24 03 11.76 8.12   0.0 B M2 99.99 3609  0.45  0.030  0.47
PM I19439-0443   19 43 59.4 -04 43 20 11.14 8.43   0.0 B M0 -0.07 3975  0.58  0.075  0.62
PM I19452+4043   19 45 12.5 +40 43 18 11.92 8.96  35.5 A M1 99.99 4086  0.61  0.094  0.65
PM I19457+2707   19 45 45.5 +27 07 31 12.40 8.00  11.8 A M4 -0.02 3278  0.22  0.006  0.19
PM I19458+3223   19 45 49.7 +32 23 13 10.75 7.57  11.5 A M2 99.99 3589  0.43  0.028  0.46
PM I19464+3200   19 46 23.9 +32 01 01  9.82 6.88  13.6 A -- 99.99 3883  0.56  0.061  0.60
PM I19468-0157   19 46 50.5 -01 57 39 12.20 8.51   0.0 B M3 -0.09 3577  0.43  0.027  0.45
PM I19469+2136   19 47 00.0 +21 36 26 11.79 8.99   0.0 A M1 -0.19 3901  0.56  0.064  0.60
PM I19470+3516   19 47 03.4 +35 16 57 12.23 8.84   0.0 A M2 99.99 3672  0.48  0.036  0.50
PM I19486+3555   19 48 40.8 +35 55 17 12.99 8.91  14.4 A M4 99.99 3327  0.26  0.008  0.24
PM I19491-2910   19 49 11.0 -29 10 29 11.67 8.90  60.5 A -- 99.99 3995  0.59  0.078  0.63
PM I19500+3235   19 50 02.5 +32 35 00 12.62 8.65   0.0 A M3 99.99 3440  0.35  0.016  0.34
PM I19511+4629   19 51 09.3 +46 29 00 12.99 8.59  13.5 A M4 99.99 3251  0.20  0.004  0.15
PM I19512+6217   19 51 12.1 +62 17 12 11.78 8.35   0.0 A M2 99.99 3727  0.50  0.042  0.53
PM I19512-0719   19 51 14.3 -07 19 10 11.70 8.43   0.0 B M1 -0.15 3726  0.50  0.042  0.53
PM I19515-3510   19 51 35.9 -35 10 37 13.09 8.58   0.0 B M5 99.99 3197 -0.19 -0.003 -0.14
PM I19523-8057   19 52 21.8 -80 57 02 11.73 8.46   0.0 C M0 99.99 3727  0.50  0.042  0.53
PM I19535-2047   19 53 32.0 -20 47 48 12.04 8.98   0.0 B M1 -0.37 3800  0.53  0.051  0.57
PM I19535+3408   19 53 32.7 +34 08 28 11.78 8.33   0.0 A M2 99.99 3715  0.49  0.041  0.53
PM I19539+4424W  19 53 54.5 +44 24 53 13.04 7.79   4.4 A M7 99.99 3000 -0.19 -0.003 -0.14
PM I19539+4424E  19 53 55.1 +44 24 54 14.65 8.27   4.5 A M7 99.99 2944 -0.19 -0.003 -0.14
PM I19540+3233   19 54 02.7 +32 33 53 12.23 8.95   0.0 A M3 99.99 3590  0.44  0.028  0.46
PM I19544-8422   19 54 28.9 -84 22 02  9.74 6.56   0.0 C -- 99.99 3766  0.52  0.046  0.55
PM I19546+2013   19 54 37.6 +20 13 06 10.96 8.07   0.0 A M0 -0.23 3985  0.59  0.077  0.63
PM I19558+5116   19 55 52.8 +51 16 22 11.97 8.66  24.7 A M2 99.99 3733  0.50  0.043  0.54
PM I19560-3207   19 56 04.4 -32 07 37 11.67 8.71   0.0 B M0 99.99 3896  0.56  0.063  0.60
PM I19582+0202   19 58 15.7 +02 02 15 11.97 8.37   0.0 A M2 -0.26 3493  0.38  0.020  0.39
PM I19582+6502   19 58 16.5 +65 02 18 12.77 8.74  21.2 A M4 99.99 3429  0.34  0.015  0.33
PM I19588+0522S  19 58 53.3 +05 22 08 11.60 8.69   0.0 A M2 -0.29 3843  0.54  0.056  0.58
PM I19593-3631   19 59 21.0 -36 31 03 11.18 8.24   0.0 B -- 99.99 3882  0.56  0.061  0.60
PM I19599-0503   19 59 57.2 -05 03 24 11.73 8.97   0.0 B M0 -0.37 3976  0.58  0.075  0.63
PM I20011+0016   20 01 06.2 +00 16 15 12.09 8.11   0.0 A M3 99.99 3617  0.45  0.031  0.47
PM I20028+6242   20 02 49.2 +62 42 40 12.26 8.94   0.0 A M2 99.99 3845  0.54  0.056  0.58
PM I20037+6425   20 03 47.8 +64 25 46 11.29 8.27   0.0 A M0 99.99 3842  0.54  0.056  0.58
PM I20038+0559   20 03 51.0 +05 59 44 12.27 8.63  13.6 A M2 -0.34 3459  0.36  0.017  0.36
PM I20040-6535   20 04 02.0 -65 35 58 12.29 8.87   0.0 B -- 99.99 3665  0.47  0.035  0.50
PM I20040-6536   20 04 04.7 -65 36 01 11.38 7.80   0.0 B M3 99.99 3552  0.42  0.025  0.43
PM I20045-2342   20 04 30.8 -23 42 02 13.08 8.56   0.0 B M4 99.99 3155 -0.19 -0.003 -0.14
PM I20045+0904   20 04 32.8 +09 04 41  9.03 6.19   0.0 C -- 99.99 3942  0.57  0.070  0.62
PM I20050+5426   20 05 02.2 +54 26 03 11.97 8.83  15.8 A M1 99.99 3647  0.46  0.034  0.49
PM I20066-1533   20 06 37.7 -15 33 37 12.25 8.39   0.0 B -- 99.99 3469  0.37  0.018  0.37
PM I20073-8427   20 07 23.1 -84 27 13  9.90 6.99   0.0 B -- 99.99 3905  0.56  0.064  0.60
PM I20076-3320   20 07 38.8 -33 20 15  8.77 5.65   0.0 C -- 99.99 3795  0.53  0.050  0.56
PM I20077-3145   20 07 45.0 -31 45 14 12.48 8.27  14.9 A M3 -0.07 3445  0.35  0.016  0.35
PM I20078-3145   20 07 48.0 -31 45 28 12.29 8.37  14.9 A M4 99.99 3412  0.33  0.014  0.32
PM I20079+0726   20 07 56.0 +07 26 28 11.39 8.60  48.8 A M1 99.99 4081  0.61  0.093  0.65
PM I20080-0319   20 08 01.9 -03 19 08 11.77 8.84   0.0 B -- 99.99 3891  0.56  0.063  0.60
PM I20105+0632   20 10 34.4 +06 32 14 12.31 8.02  15.6 A M4 99.99 3275  0.22  0.005  0.18
PM I20107+5610   20 10 46.1 +56 10 44 10.70 7.87   0.0 B M0 99.99 3954  0.58  0.072  0.62
PM I20112+3757   20 11 12.6 +37 57 49 11.97 8.59   0.0 A M2 99.99 3894  0.56  0.063  0.60
PM I20121-1253   20 12 09.5 -12 53 35 11.38 8.48  23.6 A M0 -0.34 3847  0.55  0.057  0.58
PM I20129+3416S  20 12 54.9 +34 16 39 10.98 8.21   0.0 B M1 99.99 3973  0.58  0.075  0.62
PM I20132+0256   20 13 12.8 +02 56 02 11.84 8.74  36.5 A M1  0.36 3759  0.51  0.046  0.55
PM I20138+1323   20 13 51.8 +13 23 19 11.41 8.31  26.2 A M1 -0.11 3880  0.56  0.061  0.60
PM I20138-4509   20 13 53.4 -45 09 50  8.04 5.12   6.2 A M0 99.99 3865  0.55  0.059  0.59
PM I20153-5645E  20 15 22.7 -56 45 54 12.87 8.68   0.0 B M4 99.99 3315  0.25  0.008  0.23
PM I20163-0204   20 16 22.0 -02 04 08 11.27 8.38  26.6 A M0 -0.45 3858  0.55  0.058  0.59
PM I20165+3510   20 16 32.2 +35 10 42 12.33 8.90   0.0 A M2 -0.02 3682  0.48  0.037  0.51
PM I20165-0711   20 16 33.8 -07 11 45 11.61 8.59   0.0 B -- 99.99 3844  0.54  0.056  0.58
PM I20178-1717   20 17 52.4 -17 17 08 11.12 8.37  35.1 A -- 99.99 3999  0.59  0.079  0.63
PM I20187+1550   20 18 44.6 +15 50 46 11.80 8.17   0.0 A M3 99.99 3578  0.43  0.027  0.45
PM I20187-0039   20 18 45.8 -00 39 26 11.09 8.01  31.8 A M1 -0.11 3867  0.55  0.059  0.59
PM I20194+6642   20 19 24.9 +66 42 52 11.77 8.74   0.0 B K7 99.99 3837  0.54  0.055  0.58
PM I20198+2256   20 19 49.3 +22 56 36 11.62 8.17   0.0 A M3  0.26 3503  0.39  0.021  0.40
PM I20203-4617   20 20 22.6 -46 17 18 12.25 8.95   0.0 B M2 99.99 3633  0.46  0.032  0.48
PM I20206+0327   20 20 36.1 +03 27 33 11.45 8.65   0.0 A K7 -0.20 3900  0.56  0.064  0.60
PM I20211-5147   20 21 10.9 -51 47 27 10.31 7.32  24.0 A M0 99.99 3858  0.55  0.058  0.59
PM I20220+2147   20 22 01.6 +21 47 21 11.86 8.74   0.0 A M2  0.12 3692  0.48  0.038  0.52
PM I20223+3217   20 22 18.6 +32 17 15 12.54 8.81   0.0 A M4 99.99 3321  0.26  0.008  0.23
PM I20226-5817   20 22 41.9 -58 17 08 10.69 7.82  19.4 A M0 99.99 3837  0.54  0.055  0.58
PM I20247-3952   20 24 42.5 -39 52 23 11.59 8.60   0.0 B M1 99.99 3809  0.53  0.052  0.57
PM I20248-1808   20 24 52.1 -18 08 07 11.49 8.79   0.0 B K7  0.05 4049  0.60  0.087  0.64
PM I20251-1534   20 25 08.5 -15 34 16 12.77 8.91   0.0 B M3  0.14 3452  0.35  0.017  0.35
PM I20269+2730   20 26 56.3 +27 30 58 12.10 8.76   0.0 A M3 99.99 3682  0.48  0.037  0.51
PM I20276-5452   20 27 37.3 -54 52 59 12.96 8.77   0.0 B M4 99.99 3439  0.35  0.016  0.34
PM I20276-2744   20 27 41.7 -27 44 51 11.44 7.71  14.8 A M3  0.06 3611  0.45  0.030  0.47
PM I20277-5627   20 27 42.1 -56 27 26 12.25 8.70  19.8 A -- 99.99 3605  0.44  0.030  0.47
PM I20286-0103   20 28 39.8 -01 03 55 12.27 8.59   0.0 D -- 99.99 3549  0.41  0.025  0.43
PM I20287-1128   20 28 43.6 -11 28 30 12.56 8.39   0.0 B M4 -0.15 3408  0.32  0.014  0.32
PM I20298+0941   20 29 48.3 +09 41 20 13.10 8.23   7.5 A M5 99.99 3128 -0.19 -0.003 -0.14
PM I20301+7950   20 30 07.1 +79 50 46 12.18 8.48   0.0 A M3 99.99 3533  0.40  0.023  0.42
PM I20305+6526   20 30 32.0 +65 26 58 10.57 6.74   8.0 A M3 99.99 3473  0.37  0.018  0.37
PM I20335+3853W  20 33 35.4 +38 53 40 12.38 8.95   0.0 D M3  0.06 3672  0.48  0.036  0.50
PM I20336+6145   20 33 40.3 +61 45 13 12.45 8.29  15.9 A M4 99.99 3226 -0.19 -0.003 -0.14
PM I20345-3230   20 34 31.1 -32 30 59 12.23 8.37   0.0 B M3  0.13 3488  0.38  0.020  0.38
PM I20347+0320   20 34 43.0 +03 20 51 11.70 8.45  26.9 A M3  0.04 3627  0.45  0.032  0.48
PM I20361-3607   20 36 08.3 -36 07 11 11.74 8.03   0.0 C -- 99.99 3533  0.40  0.023  0.42
PM I20362-0259   20 36 12.4 -02 59 53 11.93 8.31   0.0 D -- 99.99 3576  0.43  0.027  0.45
PM I20373+2156   20 37 20.8 +21 56 52 11.06 8.16   0.0 A M1 99.99 3858  0.55  0.058  0.59
PM I20383-5536   20 38 19.4 -55 36 19 11.49 8.64  32.4 A M0 99.99 3863  0.55  0.059  0.59
PM I20384+0643   20 38 24.3 +06 43 31 11.85 8.93  37.2 A M0 -0.20 3945  0.58  0.070  0.62
PM I20399+0620   20 39 54.6 +06 20 11 10.68 7.92   0.0 B K7 99.99 4104  0.62  0.097  0.66
PM I20403+6141   20 40 18.7 +61 41 30 11.16 8.15   0.0 A M2 99.99 3742  0.51  0.044  0.54
PM I20405+1529   20 40 33.9 +15 29 58 13.34 8.64   8.7 A M5  0.31 3094 -0.19 -0.003 -0.14
PM I20407+1954   20 40 44.5 +19 54 03 11.98 8.16   0.0 A M3 -0.20 3488  0.38  0.020  0.38
PM I20409-1006   20 40 56.4 -10 06 45 12.10 8.53   0.0 B M2 -0.11 3709  0.49  0.040  0.52
PM I20414+5725   20 41 28.2 +57 25 47 10.37 7.64  24.2 A K7 99.99 3950  0.58  0.071  0.62
PM I20418-3226   20 41 51.2 -32 26 06 10.17 5.81  10.7 C M4 99.99 3310  0.25  0.007  0.22
PM I20423+5611   20 42 21.5 +56 11 13 11.69 8.62   0.0 D -- 99.99 3815  0.53  0.052  0.57
PM I20427-3255   20 42 43.4 -32 55 17 11.20 8.23   0.0 B M1  0.38 3948  0.58  0.071  0.62
PM I20429-1855   20 42 57.2 -18 55 06 10.79 7.56  17.9 A M2 -0.06 3785  0.52  0.049  0.56
PM I20429+3529   20 42 60.0 +35 29 48 11.52 8.71  46.2 A M1 99.99 4175  0.63  0.111  0.67
PM I20435+2407   20 43 34.5 +24 07 40 11.86 8.24   0.0 A M3 -0.13 3657  0.47  0.035  0.50
PM I20436-0010   20 43 41.3 -00 10 41 11.56 8.48  27.5 A M1 -0.45 3881  0.56  0.061  0.60
PM I20436+6416N  20 43 41.4 +64 16 54 11.47 8.40  21.1 A M1 99.99 3950  0.58  0.071  0.62
PM I20443+1944   20 44 21.9 +19 44 58 10.38 7.36  21.1 A M1 -0.10 3891  0.56  0.063  0.60
PM I20445+0854N  20 44 30.4 +08 54 25 12.71 8.61   0.0 A M1 99.99 4197  0.64  0.115  0.67
PM I20445+0854S  20 44 30.7 +08 54 10 11.25 8.14   0.0 A M2 99.99 3754  0.51  0.045  0.55
PM I20450+3253   20 45 02.2 +32 53 49 12.11 8.87   0.0 A M1 -0.26 3888  0.56  0.062  0.60
PM I20450+4429   20 45 04.1 +44 29 56 10.85 7.33  12.3 A M2 99.99 3607  0.44  0.030  0.47
PM I20451-3120   20 45 09.5 -31 20 27  8.76 5.44   9.9 A M1 -0.12 3742  0.51  0.044  0.54
PM I20462-4709   20 46 18.0 -47 09 28 11.95 8.72   0.0 B M1 99.99 3893  0.56  0.063  0.60
PM I20466-8143   20 46 37.1 -81 43 13 11.60 7.69  10.6 A M3 99.99 3431  0.34  0.015  0.34
PM I20473+4220   20 47 22.4 +42 20 52 12.01 8.94   0.0 B -- 99.99 3816  0.53  0.053  0.57
PM I20475+2909   20 47 35.9 +29 09 14 11.73 8.94   0.0 B M0 -0.07 3900  0.56  0.064  0.60
PM I20476+7056   20 47 40.9 +70 56 02 10.86 8.12  27.3 A M0 99.99 3941  0.57  0.070  0.62
PM I20501-2342   20 50 07.9 -23 42 49 11.76 8.46   0.0 B -- 99.99 3715  0.49  0.041  0.53
PM I20502-3424   20 50 16.2 -34 24 42 13.67 8.82   0.0 B M5 99.99 3252  0.20  0.004  0.16
PM I20516-7918   20 51 41.6 -79 18 39 11.91 8.46  17.6 A M2 99.99 3495  0.38  0.020  0.39
PM I20519+6910   20 51 59.9 +69 10 07 11.62 8.45   0.0 A M2 99.99 3663  0.47  0.035  0.50
PM I20525-1658   20 52 33.0 -16 58 29 11.37 7.09   5.7 A M4  0.13 3181 -0.19 -0.003 -0.14
PM I20533+6209   20 53 19.8 +62 09 15  8.63 5.43   7.0 A M1 -0.10 3843  0.54  0.056  0.58
PM I20539-0245   20 53 57.0 -02 45 57 11.17 8.47  34.2 A M0 -0.43 3900  0.56  0.064  0.60
PM I20542-5329   20 54 15.0 -53 29 55 12.11 8.86   0.0 B M2 99.99 3385  0.31  0.012  0.29
PM I20549+6735   20 54 54.5 +67 35 08 12.17 8.75   0.0 A M2 99.99 3595  0.44  0.029  0.46
PM I20556-1402   20 55 37.7 -14 02 07 12.51 8.12  13.7 A M4  0.02 3253  0.20  0.004  0.16
PM I20559-5956   20 55 59.9 -59 56 44 11.55 8.44  27.7 A M1 99.99 3772  0.52  0.047  0.55
PM I20563-1210   20 56 19.0 -12 10 11 11.89 8.95  48.7 A M1 -0.11 3900  0.56  0.064  0.60
PM I20567-1026   20 56 46.6 -10 26 54 11.50 7.77  15.3 A M3  0.06 3646  0.46  0.033  0.49
PM I20568-0450   20 56 48.5 -04 50 49 11.91 7.82  17.7 A M3  0.12 3399  0.32  0.013  0.31
PM I20574+2221   20 57 25.4 +22 21 45 12.09 8.41  13.8 A M2 -0.37 3463  0.36  0.018  0.36
PM I20580+1306   20 58 00.8 +13 06 40 11.62 8.77   0.0 A M0 -0.20 3904  0.56  0.064  0.60
PM I20581+4011   20 58 11.5 +40 11 28 10.87 8.14  43.9 A K7 99.99 3939  0.57  0.070  0.61
PM I20586+3416   20 58 41.9 +34 16 27 11.12 8.07  24.1 A M1 99.99 3916  0.57  0.066  0.61
PM I20591-1605   20 59 06.6 -16 05 36 11.41 8.60  33.8 A M0 99.99 3938  0.57  0.069  0.61
PM I20591-0623   20 59 08.5 -06 23 27 11.13 8.39   0.0 B K7  0.10 3998  0.59  0.079  0.63
PM I20598-5845   20 59 51.4 -58 45 30 11.77 8.66  30.2 A M1 99.99 3834  0.54  0.055  0.58
PM I21000+4004W  21 00 05.3 +40 04 13 10.21 6.67  15.3 A M2 99.99 3634  0.46  0.032  0.48
PM I21000+4004E  21 00 05.4 +40 04 13 10.21 6.67  15.3 A M1 99.99 3816  0.53  0.053  0.57
PM I21001+4935   21 00 08.9 +49 35 17 11.94 8.55   0.0 A M3 99.99 3640  0.46  0.033  0.49
PM I21005+7136   21 00 30.6 +71 36 02 11.26 8.02   0.0 C -- 99.99 3738  0.50  0.043  0.54
PM I21012+7140   21 01 15.5 +71 40 34 11.08 8.27   0.0 B K7 99.99 3960  0.58  0.073  0.62
PM I21012+3314   21 01 16.1 +33 14 32 12.14 8.44   0.0 A M4 99.99 3537  0.41  0.024  0.42
PM I21013+3314   21 01 20.6 +33 14 27 13.52 8.94   0.0 A M4 99.99 3440  0.35  0.016  0.34
PM I21015-2246   21 01 31.1 -22 46 40 11.28 8.19   0.0 B M1  0.09 3860  0.55  0.058  0.59
PM I21016-0028   21 01 38.5 -00 28 39 10.93 8.07  35.5 A M0  0.01 3996  0.59  0.078  0.63
PM I21017+5540   21 01 43.8 +55 40 26 12.73 8.83   0.0 D -- 99.99 3451  0.35  0.017  0.35
PM I21019-0619   21 01 58.6 -06 19 07 11.26 7.56  14.4 A M3  0.03 3582  0.43  0.027  0.45
PM I21024-6031   21 02 24.9 -60 31 36 12.13 8.64   0.0 B -- 99.99 3634  0.46  0.032  0.48
PM I21026-5029N  21 02 39.7 -50 29 30 12.06 8.57  44.4 A M1 99.99 3854  0.55  0.058  0.59
PM I21026-1831   21 02 40.7 -18 31 17 11.42 8.22   0.0 B M1 -0.27 3704  0.49  0.039  0.52
PM I21032-5657   21 03 13.9 -56 57 48 12.85 8.73  12.7 A M4 99.99 3279  0.22  0.006  0.19
PM I21044+4535   21 04 28.7 +45 35 43 12.48 8.99   0.0 A M2 99.99 3696  0.49  0.039  0.52
PM I21048-1657   21 04 53.4 -16 57 31 11.55 8.28  19.2 A M2 -0.46 3717  0.50  0.041  0.53
PM I21054-1317   21 05 24.4 -13 17 17 11.59 8.88   0.0 B K7 -0.12 3999  0.59  0.079  0.63
PM I21055+0609N  21 05 32.1 +06 09 15 12.64 8.69   0.0 A M3  0.32 3363  0.29  0.011  0.27
PM I21059+0425   21 05 56.4 +04 25 40 12.28 8.57  25.0 A M3  0.16 3683  0.48  0.037  0.51
PM I21064-5142   21 06 26.8 -51 42 37 12.57 8.96   0.0 B M3 99.99 3458  0.36  0.017  0.36
PM I21071-1355S  21 07 10.4 -13 55 26  9.85 6.22  17.6 C M0 -0.15 3752  0.51  0.045  0.54
PM I21076-1304   21 07 36.8 -13 04 58 12.69 8.73   0.0 B M3 -0.07 3400  0.32  0.013  0.31
PM I21092-1318   21 09 17.4 -13 18 09 10.95 7.69  12.2 A M1 -0.44 3560  0.42  0.026  0.44
PM I21109+2925   21 10 54.8 +29 25 23 11.12 7.80  32.3 A M2  0.07 3793  0.53  0.050  0.56
PM I21118-4336   21 11 49.6 -43 36 49 12.09 8.48  14.8 A M3 99.99 3461  0.36  0.018  0.36
PM I21123+3555   21 12 22.4 +35 55 23 12.01 8.49   0.0 A M1 -0.19 3747  0.51  0.044  0.54
PM I21129+3107E  21 12 55.5 +31 07 54 11.86 8.78   0.0 A M1 99.99 3958  0.58  0.072  0.62
PM I21137+0846N  21 13 44.6 +08 46 10 12.09 8.38   0.0 A M2 99.99 3706  0.49  0.040  0.52
PM I21138+1805   21 13 52.5 +18 05 59 12.74 8.97   0.0 A M3  0.25 3600  0.44  0.029  0.46
PM I21142-7633   21 14 12.2 -76 33 25 12.28 8.17   0.0 B M4 99.99 3391  0.31  0.013  0.30
PM I21145+5052   21 14 32.2 +50 52 31 12.02 8.46   0.0 A M3 99.99 3506  0.39  0.021  0.40
PM I21147+3801   21 14 46.9 +38 01 14 11.95 8.34   0.0 A M3 -0.08 3549  0.41  0.025  0.43
PM I21152+2547   21 15 12.6 +25 47 45 12.14 8.40   0.0 A M4 99.99 3597  0.44  0.029  0.46
PM I21160+2951E  21 16 05.8 +29 51 51 12.94 8.45   0.0 A M5 99.99 3302  0.24  0.007  0.21
PM I21164+0234   21 16 27.3 +02 34 51 11.97 8.22   0.0 A M3 99.99 3498  0.38  0.020  0.39
PM I21172-3852   21 17 15.3 -38 52 02  6.75 4.05   3.9 A M1 99.99 3776  0.52  0.048  0.56
PM I21173+2053N  21 17 22.6 +20 53 58 13.44 8.91  21.9 A M3  0.23 3617  0.45  0.031  0.47
PM I21173+2053S  21 17 22.7 +20 53 54 12.37 8.68  21.9 A M4 99.99 3222 -0.19 -0.003 -0.14
PM I21176-0854Wn 21 17 36.1 -08 54 11 12.19 8.47   0.0 C M3 99.99 3600  0.44  0.029  0.46
PM I21179+3404   21 17 59.1 +34 04 30 11.60 8.68   0.0 A M0 99.99 3913  0.57  0.066  0.61
PM I21185+3014   21 18 33.8 +30 14 34 11.69 8.64   0.0 A M2 99.99 3989  0.59  0.077  0.63
PM I21193-0033   21 19 18.3 -00 33 19 11.66 8.72  40.4 A M0  0.18 3895  0.56  0.063  0.60
PM I21201-6739   21 20 09.8 -67 39 05 10.97 7.72  20.5 A M2 99.99 3672  0.48  0.036  0.50
PM I21211+7120   21 21 11.9 +71 20 31 11.43 8.47   0.0 B M0 99.99 3871  0.55  0.060  0.59
PM I21214-6655   21 21 28.7 -66 55 06 10.72 7.88  30.2 A M0 99.99 3918  0.57  0.066  0.61
PM I21221+2255   21 22 06.3 +22 55 53 10.67 7.40   0.0 A M2 99.99 3866  0.55  0.059  0.59
PM I21224+1052   21 22 26.6 +10 52 25 10.01 7.27  20.5 A M0 -0.02 4024  0.60  0.083  0.64
PM I21228-0251   21 22 53.0 -02 51 02 11.87 8.76   0.0 B M1 -0.14 3837  0.54  0.055  0.58
PM I21232-3430   21 23 17.5 -34 30 43 11.01 8.31   0.0 B -- 99.99 4041  0.60  0.086  0.64
PM I21243-4641   21 24 18.4 -46 41 35 12.54 8.97  25.2 A -- 99.99 3600  0.44  0.029  0.46
PM I21249+0833   21 24 57.1 +08 33 17 11.64 8.79   0.0 A M0  0.29 4036  0.60  0.085  0.64
PM I21254-8138   21 25 27.5 -81 38 27 11.90 8.24   0.0 B M3 99.99 3632  0.46  0.032  0.48
PM I21262+5009   21 26 16.2 +50 09 13 14.12 8.99   0.0 D -- 99.99 3079 -0.19 -0.003 -0.14
PM I21267+0344   21 26 42.5 +03 44 13 10.57 7.79  27.1 A M0  0.03 3977  0.58  0.075  0.63
PM I21272-0650   21 27 16.9 -06 50 39 11.18 8.05  16.3 A M1 -0.48 3649  0.47  0.034  0.49
PM I21275+3401   21 27 33.0 +34 01 28 11.12 8.03  27.9 A M2 99.99 3706  0.49  0.040  0.52
PM I21277+0717   21 27 46.4 +07 17 56 11.70 8.37  24.6 A M2 -0.44 3678  0.48  0.037  0.51
PM I21279-4030   21 27 57.3 -40 30 28 11.54 8.64   0.0 B -- 99.99 3904  0.56  0.064  0.60
PM I21279-0039   21 27 58.5 -00 39 50 11.88 8.78   0.0 B M1 -0.31 3787  0.52  0.049  0.56
PM I21280+1754   21 28 05.5 +17 54 00 12.15 8.91   0.0 A M1  0.24 3746  0.51  0.044  0.54
PM I21281-8808   21 28 09.7 -88 08 11 11.05 8.23   0.0 B -- 99.99 3954  0.58  0.072  0.62
PM I21283-2218   21 28 18.3 -22 18 32 12.26 8.50   0.0 B M3  0.03 3593  0.44  0.028  0.46
PM I21286-1431   21 28 41.1 -14 31 03 12.33 8.94   0.0 B M2 -0.34 3670  0.47  0.036  0.50
PM I21290-1406   21 29 03.5 -14 06 28 11.58 8.16   0.0 B M2  0.03 3743  0.51  0.044  0.54
PM I21296+1738   21 29 36.8 +17 38 35 10.30 6.25   6.7 A M4 99.99 3440  0.35  0.016  0.34
PM I21298-5501   21 29 51.7 -55 01 01 11.65 8.92  40.6 A K7 99.99 3845  0.54  0.056  0.58
PM I21307-4042   21 30 47.7 -40 42 29 13.11 8.87  12.0 A M5 99.99 3173 -0.19 -0.003 -0.14
PM I21313-0947   21 31 18.6 -09 47 26 11.95 7.32   8.3 A M5 99.99 3100 -0.19 -0.003 -0.14
PM I21314-3833N  21 31 28.7 -38 33 18 11.00 8.19  62.5 A K7 99.99 3962  0.58  0.073  0.62
PM I21323-2058   21 32 21.0 -20 58 10 11.53 8.47  34.4 A M1 -0.34 3789  0.52  0.049  0.56
PM I21323+2433   21 32 22.0 +24 33 41 12.34 8.48  22.0 A M4 99.99 3398  0.32  0.013  0.31
PM I21335-4900   21 33 34.0 -49 00 32  8.70 5.35   5.0 A M2 99.99 3522  0.40  0.022  0.41
PM I21348+5132   21 34 50.3 +51 32 13 11.87 8.04  17.9 A M3 99.99 3570  0.43  0.026  0.44
PM I21366+3927E  21 36 38.6 +39 27 20 10.26 7.11  20.9 A M1 99.99 3957  0.58  0.072  0.62
PM I21369+5607   21 36 58.8 +56 07 04 11.81 8.69   0.0 A M1 99.99 3706  0.49  0.040  0.52
PM I21374-0555   21 37 29.0 -05 55 08 12.95 8.78   0.0 B M4 -0.04 3332  0.27  0.009  0.24
PM I21376+0137   21 37 40.2 +01 37 13 13.15 8.80   0.0 A M5 99.99 3285  0.23  0.006  0.19
PM I21378+5304   21 37 50.2 +53 04 49 10.71 7.75  31.5 A M0 99.99 4039  0.60  0.085  0.64
PM I21379-6342   21 37 55.7 -63 42 42 10.70 7.51  21.2 A M1 99.99 3753  0.51  0.045  0.55
PM I21380+2743   21 38 00.4 +27 43 25  9.94 6.81  13.3 A M1 -0.18 3746  0.51  0.044  0.54
PM I21380+3305   21 38 04.4 +33 05 02 10.19 7.44   0.0 B -- 99.99 4005  0.59  0.080  0.63
PM I21387-3339   21 38 43.6 -33 39 55 12.61 8.44  12.2 A M4  0.01 3340  0.27  0.009  0.25
PM I21399+2736   21 39 54.4 +27 36 43 11.65 8.21  24.4 A M2  0.02 3636  0.46  0.032  0.48
PM I21402+3703   21 40 12.8 +37 03 28 11.41 8.46  27.2 A M1 99.99 3840  0.54  0.056  0.58
PM I21421-1209S  21 42 07.5 -12 09 47 12.74 8.92   0.0 B M3 -0.06 3631  0.46  0.032  0.48
PM I21425+0233   21 42 35.6 +02 33 19 11.51 8.79  50.3 A K7 -0.01 4050  0.60  0.087  0.64
PM I21442+0638   21 44 13.0 +06 38 29 12.14 8.27  20.8 A M3  0.15 3579  0.43  0.027  0.45
PM I21442-8031   21 44 14.3 -80 31 32 10.18 7.45   0.0 B K7 99.99 3885  0.56  0.062  0.60
PM I21448+4417   21 44 54.0 +44 17 08 11.51 8.10  26.5 A M2 99.99 3740  0.50  0.043  0.54
PM I21450+1953   21 45 04.9 +19 53 35 11.97 8.64  33.6 A M1 -0.19 3699  0.49  0.039  0.52
PM I21454-2133W  21 45 26.7 -21 33 57 12.15 8.91   0.0 B M1 -0.26 3720  0.50  0.041  0.53
PM I21462-0459   21 46 15.0 -04 59 08 11.34 8.51   0.0 B -- 99.99 3951  0.58  0.071  0.62
PM I21463+3813   21 46 22.1 +38 13 04 12.26 7.95   6.7 A M5 99.99 3182 -0.19 -0.003 -0.14
PM I21466+6648S  21 46 40.2 +66 48 10 13.10 8.84  13.7 A M5 99.99 3260  0.21  0.004  0.17
PM I21466-0010   21 46 40.4 -00 10 23 12.69 8.36  12.0 A M4  0.22 3252  0.20  0.004  0.16
PM I21467-8543   21 46 42.7 -85 43 04 13.42 8.84   0.0 B M4 99.99 3206 -0.19 -0.003 -0.14
PM I21474+6245   21 47 24.8 +62 45 13 11.67 8.77   0.0 A M1 99.99 4177  0.63  0.111  0.67
PM I21479+0549   21 47 57.2 +05 49 21 11.90 8.63   0.0 A M2 99.99 3692  0.48  0.038  0.52
PM I21479+1224   21 47 59.9 +12 24 58 11.77 8.87   0.0 A M0  0.15 3878  0.56  0.061  0.59
PM I21482+2755   21 48 15.3 +27 55 42 12.09 8.51  18.2 A M2 -0.28 3573  0.43  0.027  0.44
PM I21487+4019   21 48 46.5 +40 19 42 11.11 8.24   0.0 B K7 -0.36 3927  0.57  0.068  0.61
PM I21490-7206   21 49 05.8 -72 06 08  9.62 6.53  16.3 A M1 99.99 3918  0.57  0.066  0.61
PM I21491-4133   21 49 11.9 -41 33 32 11.52 7.75  20.4 A M3 99.99 3454  0.36  0.017  0.36
PM I21494-6306   21 49 25.9 -63 06 51 12.63 8.74  16.6 A M3 99.99 3394  0.31  0.013  0.30
PM I21496+1200   21 49 41.9 +12 00 03 11.77 8.70   0.0 A M1 99.99 3861  0.55  0.058  0.59
PM I21497-1140   21 49 45.9 -11 40 57 10.94 8.17  30.0 A K7 99.99 4064  0.61  0.090  0.65
PM I21499-4114   21 49 59.8 -41 14 42 10.66 7.94  23.2 A K7 99.99 3925  0.57  0.067  0.61
PM I21512-5215   21 51 12.3 -52 15 40 11.45 8.60  31.7 A M0 99.99 4063  0.61  0.090  0.65
PM I21516+5917   21 51 38.3 +59 17 38 10.62 6.53   0.0 C -- 99.99 3364  0.29  0.011  0.27
PM I21518+4220E  21 51 53.9 +42 20 39 11.25 8.51  29.3 A M1 -0.11 3827  0.54  0.054  0.58
PM I21520+0532   21 52 01.6 +05 32 34 11.77 8.83  30.7 A M0  0.07 3926  0.57  0.068  0.61
PM I21521+0537   21 52 10.4 +05 37 35 12.15 8.25  30.5 A M3 -0.06 3511  0.39  0.021  0.40
PM I21531+2850   21 53 07.2 +28 50 15 11.52 8.62   0.0 B M0 -0.33 3821  0.54  0.053  0.57
PM I21531-1249E  21 53 07.6 -12 49 40 11.06 8.19   0.0 B -- 99.99 3923  0.57  0.067  0.61
PM I21539+4146   21 53 59.0 +41 46 44 10.41 7.57  23.2 A M0 99.99 4059  0.61  0.089  0.65
PM I21545+2239   21 54 33.7 +22 39 45 11.36 8.65  52.1 A K7 99.99 4157  0.63  0.107  0.67
PM I21547-4659   21 54 45.3 -46 59 33 12.03 8.39  14.6 A M2 99.99 3518  0.40  0.022  0.41
PM I21558-3313   21 55 48.4 -33 13 15 12.76 8.60   0.0 B M4  0.13 3437  0.34  0.016  0.34
PM I21566+1946   21 56 37.9 +19 46 14 12.93 8.93   0.0 A M4 99.99 3553  0.42  0.025  0.43
PM I21573+5633   21 57 19.4 +56 33 05 11.64 8.67   0.0 B K7 -0.46 3865  0.55  0.059  0.59
PM I21574+0808   21 57 26.2 +08 08 13 11.10 7.72  20.5 A M2 99.99 3829  0.54  0.054  0.58
PM I21576-5100E  21 57 41.2 -51 00 22 10.47 6.75  16.0 A M3 99.99 3515  0.39  0.022  0.40
PM I21584+7535   21 58 24.5 +75 35 20 10.66 7.60  20.8 A M1 99.99 3807  0.53  0.051  0.57
PM I21593+4823   21 59 19.7 +48 23 38 11.75 8.74   0.0 B -- 99.99 3848  0.55  0.057  0.58
PM I21593+0620   21 59 20.1 +06 20 20 11.68 8.90   0.0 B M3 -0.08 3942  0.58  0.070  0.62
PM I21593+4151   21 59 21.9 +41 51 32 12.72 8.98   0.0 A M3 99.99 3610  0.45  0.030  0.47
PM I21594-4803   21 59 28.7 -48 03 23 11.57 8.84   0.0 B M0 99.99 3841  0.54  0.056  0.58
PM I21595-5945   21 59 34.7 -59 45 10  9.79 6.61  12.0 A M1 99.99 3649  0.46  0.034  0.49
PM I22006+2715   22 00 41.6 +27 15 13 11.45 8.56   0.0 A M0  0.22 3894  0.56  0.063  0.60
PM I22011+4901   22 01 08.6 +49 01 10 11.62 8.76   0.0 B ?? 99.99 3930  0.57  0.068  0.61
PM I22012+2818   22 01 13.1 +28 18 24 11.97 7.64   8.9 A M4 99.99 3206 -0.19 -0.003 -0.14
PM I22012+3223   22 01 14.0 +32 23 12 12.19 8.83   0.0 A M2 99.99 3727  0.50  0.042  0.53
PM I22018+1628   22 01 49.1 +16 28 02 10.71 7.01  16.2 A M3 99.99 3589  0.43  0.028  0.46
PM I22020-1928   22 02 00.7 -19 28 59 12.09 8.05  12.8 A M4 -0.16 3306  0.25  0.007  0.22
PM I22021+0124   22 02 10.3 +01 24 00  9.23 6.20  10.2 A M1 99.99 3882  0.56  0.061  0.60
PM I22024-3704   22 02 29.4 -37 04 51 11.82 7.60   7.4 A M4 99.99 3425  0.34  0.015  0.33
PM I22034-5038   22 03 27.1 -50 38 38 12.15 8.63  20.7 A M2 99.99 3527  0.40  0.023  0.41
PM I22035+6640   22 03 30.7 +66 40 59 11.39 8.66   0.0 B M1 99.99 3986  0.59  0.077  0.63
PM I22057+6538N  22 05 45.3 +65 38 55 11.70 8.42   0.0 A M2 99.99 3745  0.51  0.044  0.54
PM I22058-1154   22 05 51.3 -11 54 51 10.20 7.22  22.2 A M1 -0.12 3853  0.55  0.057  0.59
PM I22059-3816   22 05 54.4 -38 16 05 12.45 8.80   0.0 B M3 99.99 3525  0.40  0.022  0.41
PM I22060+3918   22 06 00.7 +39 18 02 12.70 8.91   0.0 A M4 99.99 3483  0.37  0.019  0.38
PM I22063+1722   22 06 22.6 +17 22 20 13.16 8.94  17.2 A M4 -0.05 3400  0.32  0.013  0.31
PM I22090+7019   22 09 05.8 +70 19 52 12.06 8.94   0.0 B M1 99.99 4114  0.62  0.099  0.66
PM I22090+0254   22 09 05.8 +02 54 06 11.48 8.65  37.1 A M0 -0.32 3900  0.56  0.064  0.60
PM I22096-0438   22 09 40.3 -04 38 26 10.37 6.51   9.1 A M3  0.25 3551  0.41  0.025  0.43
PM I22097+4102S  22 09 43.1 +41 02 05 12.68 8.76  22.7 A M4 99.99 3522  0.40  0.022  0.41
PM I22098+2921   22 09 51.5 +29 21 04 11.97 8.89  36.4 A M0 99.99 3790  0.52  0.049  0.56
PM I22107+0754   22 10 44.7 +07 54 32 11.02 7.94  38.0 A M1 -0.17 3787  0.52  0.049  0.56
PM I22112-0232   22 11 13.5 -02 32 37 12.23 8.69   0.0 B M2 -0.02 3607  0.44  0.030  0.47
PM I22112+4100   22 11 17.0 +41 00 54 11.19 8.23  22.7 A M1 99.99 3985  0.59  0.077  0.63
PM I22115+1825   22 11 30.1 +18 25 34 10.26 6.72  11.6 A M2 99.99 3601  0.44  0.029  0.46
PM I22118-1922   22 11 48.9 -19 22 56 11.17 8.46   0.0 B -- 99.99 4035  0.60  0.085  0.64
PM I22125+0833   22 12 35.9 +08 33 11 12.04 8.28  15.0 A M3 99.99 3543  0.41  0.024  0.42
PM I22129+5504N  22 12 56.8 +55 04 50 10.95 8.12   0.0 A M0 99.99 4148  0.63  0.105  0.66
PM I22137-1741   22 13 42.8 -17 41 08 13.67 8.95  10.4 A M5 -0.15 3023 -0.19 -0.003 -0.14
PM I22138+0516   22 13 53.3 +05 16 35 11.90 8.54  26.5 A M2 -0.04 3720  0.50  0.041  0.53
PM I22145+2751   22 14 31.4 +27 51 18 10.42 7.54  20.1 A K7 99.99 3907  0.56  0.065  0.60
PM I22146-2141   22 14 38.4 -21 41 53 10.54 7.54   0.0 B M0 -0.02 3839  0.54  0.055  0.58
PM I22154+6613   22 15 26.2 +66 13 27 13.56 8.75   0.0 A M4 99.99 3504  0.39  0.021  0.40
PM I22161-5719   22 16 06.8 -57 19 21 11.66 8.76   0.0 B M0 99.99 3934  0.57  0.069  0.61
PM I22163+7056   22 16 20.2 +70 56 39 12.23 8.75   0.0 A M2 99.99 3664  0.47  0.035  0.50
PM I22176+5633   22 17 37.0 +56 33 09 12.25 8.99   0.0 A M1 99.99 3850  0.55  0.057  0.59
PM I22182-0310   22 18 13.2 -03 10 19 11.30 8.34  40.7 A M0 -0.41 3896  0.56  0.063  0.60
PM I22212+3744   22 21 12.9 +37 44 49 12.17 8.83   0.0 A M2 99.99 3720  0.50  0.041  0.53
PM I22217-6531   22 21 42.9 -65 31 32 12.09 8.45  18.6 A M3 99.99 3545  0.41  0.024  0.43
PM I22231-1736   22 23 07.0 -17 36 25 13.31 8.24   7.4 A M5  0.31 3162 -0.19 -0.003 -0.14
PM I22234+3227   22 23 29.1 +32 27 33 10.77 6.90  15.5 A M3 99.99 3473  0.37  0.018  0.37
PM I22235-5713   22 23 33.3 -57 13 14 10.79 7.60  19.1 A -- 99.99 3765  0.51  0.046  0.55
PM I22243-6558   22 24 23.0 -65 58 36 12.68 8.77   0.0 B M3 99.99 3418  0.33  0.014  0.32
PM I22250+3540   22 25 01.7 +35 40 07 12.16 8.54   0.0 A M2 99.99 3602  0.44  0.029  0.46
PM I22250-4752   22 25 05.1 -47 52 46 12.57 8.34   0.0 B M4 99.99 3453  0.35  0.017  0.36
PM I22252+5924   22 25 17.0 +59 24 49 12.97 8.74  18.3 A M5 99.99 3440  0.35  0.016  0.34
PM I22268+1502   22 26 49.4 +15 02 38 11.27 8.55   0.0 B M0  0.12 4105  0.62  0.097  0.66
PM I22279+5741W  22 27 59.5 +57 41 45  9.57 5.57   4.0 A -- 99.99 3405  0.32  0.013  0.31
PM I22283-2554S  22 28 23.2 -25 54 10 13.48 8.36  20.4 C M4 99.99 3329  0.26  0.008  0.24
PM I22283-2554N  22 28 23.4 -25 54 07 12.11 8.34  20.4 A M4 -0.05 3357  0.29  0.010  0.27
PM I22287+1855   22 28 45.9 +18 55 54 10.84 7.82  22.0 A M0 99.99 3836  0.54  0.055  0.58
PM I22290+0139   22 29 05.9 +01 39 48 10.60 7.62  21.3 A M1  0.07 3866  0.55  0.059  0.59
PM I22294+8837   22 29 27.8 +88 37 20 10.70 8.00   0.0 C K7 99.99 4039  0.60  0.086  0.64
PM I22298+4128   22 29 49.0 +41 28 48 13.25 8.85   0.0 A M5 99.99 3133 -0.19 -0.003 -0.14
PM I22326-2059   22 32 42.0 -20 59 35 11.11 8.34  28.6 A K7 99.99 3965  0.58  0.073  0.62
PM I22329+5347   22 32 56.7 +53 47 40 10.25 7.46  23.2 A K7 99.99 4142  0.63  0.104  0.66
PM I22330+0922   22 33 02.2 +09 22 40 10.45 7.21  12.7 A M1 -0.28 3715  0.49  0.041  0.53
PM I22333-0936   22 33 22.7 -09 36 53 12.43 8.53   0.0 B M3 -0.16 3400  0.32  0.013  0.31
PM I22338+6044   22 33 49.4 +60 44 06 11.49 8.47   0.0 C K5 99.99 3841  0.54  0.056  0.58
PM I22340-2514   22 34 00.5 -25 14 32 11.33 7.73  16.1 A M2 -0.03 3648  0.46  0.034  0.49
PM I22347+0402   22 34 46.2 +04 02 37 12.98 8.96   0.0 A M3 99.99 3440  0.35  0.016  0.34
PM I22353+7441   22 35 19.7 +74 41 18 11.40 8.43  37.1 A M0 99.99 3863  0.55  0.059  0.59
PM I22355+3712   22 35 35.0 +37 12 13 11.84 8.87   0.0 A M0  0.02 3949  0.58  0.071  0.62
PM I22361-0050   22 36 09.7 -00 50 30 10.07 7.04  17.1 A M1 -0.13 3782  0.52  0.048  0.56
PM I22373+2959   22 37 23.1 +29 59 09 12.32 8.96   0.0 A M3  0.27 3759  0.51  0.046  0.55
PM I22374-2804   22 37 24.8 -28 04 50 11.85 8.82   0.0 B M1 -0.05 3848  0.55  0.057  0.58
PM I22374+2356S  22 37 27.0 +23 56 10 12.43 8.95  50.0 A -- 99.99 3638  0.46  0.033  0.49
PM I22374+3922   22 37 29.9 +39 22 51  9.48 6.64  19.5 A M0 99.99 4131  0.62  0.102  0.66
PM I22384-2921   22 38 24.7 -29 21 14 10.95 7.41   0.0 B M2 -0.12 3562  0.42  0.026  0.44
PM I22384-6522N  22 38 29.7 -65 22 41 11.44 7.27  13.2 A M4 99.99 3396  0.32  0.013  0.31
PM I22384-6522S  22 38 29.8 -65 22 42 11.44 7.27  13.2 A -- 99.99 3328  0.26  0.008  0.24
PM I22387-2037   22 38 45.6 -20 37 16  9.13 5.67   8.7 A M2 -0.07 3726  0.50  0.042  0.53
PM I22388+0458   22 38 50.2 +04 58 11 11.70 8.84  50.1 A M0 -0.20 3911  0.57  0.065  0.61
PM I22393+4412   22 39 19.9 +44 12 24 11.70 8.98   0.0 B -- 99.99 4031  0.60  0.084  0.64
PM I22397-3204   22 39 44.0 -32 04 18 11.19 8.34  39.7 A K7 -0.20 3900  0.56  0.064  0.60
PM I22403+0754   22 40 21.2 +07 54 04 11.64 8.81  25.6 A M1  0.10 3861  0.55  0.058  0.59
PM I22407-7131   22 40 42.9 -71 31 10 11.03 8.18   0.0 B -- 99.99 3938  0.57  0.069  0.61
PM I22407-4359   22 40 43.1 -43 59 00 11.52 8.76  35.8 A -- 99.99 3996  0.59  0.078  0.63
PM I22412-1044E  22 41 13.9 -10 44 47 12.64 8.82   0.0 B M3  0.15 3296  0.24  0.007  0.21
PM I22415+1849   22 41 35.0 +18 49 27 10.80 7.88  36.4 A M0 99.99 4002  0.59  0.079  0.63
PM I22426+1740   22 42 38.8 +17 40 09 11.78 8.06  21.0 A M3  0.15 3673  0.48  0.036  0.51
PM I22428-7142   22 42 48.9 -71 42 21 10.55 7.79   0.0 B M0 99.99 4065  0.61  0.090  0.65
PM I22436-2046   22 43 39.3 -20 46 10 11.80 8.85   0.0 B M1 -0.12 3955  0.58  0.072  0.62
PM I22440+4030   22 44 04.6 +40 30 00 11.33 8.17   0.0 A M1 99.99 3693  0.49  0.038  0.52
PM I22441+4030   22 44 06.3 +40 30 00 11.27 8.20   0.0 A M2 99.99 3694  0.49  0.038  0.52
PM I22449-3315   22 44 58.0 -33 15 01 12.05 7.79  23.3 C M4  0.01 3290  0.23  0.006  0.20
PM I22451-2306N  22 45 10.5 -23 06 18 12.85 8.25  63.3 C -- 99.99 3174 -0.19 -0.003 -0.14
PM I22457+0141E  22 45 46.3 +01 41 23 12.08 8.91  26.6 A M1 -0.28 3747  0.51  0.044  0.54
PM I22467+1210   22 46 42.3 +12 10 20 12.36 7.94  16.3 A M2 -0.14 3676  0.48  0.037  0.51
PM I22467-6318   22 46 45.1 -63 18 05 11.49 8.29  25.1 A -- 99.99 3759  0.51  0.046  0.55
PM I22468+4420   22 46 49.7 +44 20 02 10.22 6.11   5.1 A M5 99.99 3262  0.21  0.005  0.17
PM I22478-3351   22 47 53.3 -33 51 26 11.66 8.66   0.0 B M1 -0.18 3750  0.51  0.045  0.54
PM I22480-2422   22 48 04.5 -24 22 07 12.67 8.07   0.0 B M4  0.03 3143 -0.19 -0.003 -0.14
PM I22482-3647   22 48 17.4 -36 47 23 12.03 8.48  19.7 A M2 99.99 3475  0.37  0.019  0.37
PM I22485+2443   22 48 35.6 +24 43 26 11.03 8.26  29.3 A K7 99.99 4040  0.60  0.086  0.64
PM I22486-3108   22 48 38.4 -31 08 41 12.41 8.41   0.0 B M3  0.05 3407  0.32  0.014  0.32
PM I22488-2850   22 48 52.9 -28 50 02 10.77 7.90  40.1 A M0  0.04 3995  0.59  0.078  0.63
PM I22489-5418   22 48 54.5 -54 18 51 11.34 8.36  33.5 A M0 99.99 3867  0.55  0.059  0.59
PM I22503-0705   22 50 19.4 -07 05 24  9.94 6.93  14.1 A M0 -0.20 3773  0.52  0.047  0.55
PM I22506+3451   22 50 37.7 +34 51 21 11.79 8.28  17.5 A M2 -0.12 3681  0.48  0.037  0.51
PM I22507+2836   22 50 45.5 +28 36 08 12.53 8.81   0.0 A M3 99.99 3654  0.47  0.034  0.49
PM I22508+3603   22 50 53.8 +36 03 57 11.70 8.94  45.8 A M1 99.99 4192  0.64  0.114  0.67
PM I22510-4713   22 51 02.0 -47 13 36 11.72 8.85  36.4 A M1 99.99 3850  0.55  0.057  0.59
PM I22513-3419   22 51 23.7 -34 19 36 11.60 8.36   0.0 B M2 -0.48 3678  0.48  0.037  0.51
PM I22518+3145   22 51 53.5 +31 45 15 11.64 7.70  14.5 A M4 99.99 3464  0.36  0.018  0.36
PM I22528-2847   22 52 48.1 -28 47 42 11.94 8.41  19.6 A M2 99.99 3657  0.47  0.035  0.50
PM I22532-1415   22 53 16.7 -14 15 49 10.15 5.93   4.7 A M4  0.20 3321  0.26  0.008  0.23
PM I22535+8130   22 53 35.3 +81 30 45 11.76 8.98   0.0 A M1 99.99 3900  0.56  0.064  0.60
PM I22543+6059   22 54 21.5 +60 59 43 12.83 8.84  18.3 A M4 99.99 3536  0.41  0.023  0.42
PM I22545+2331   22 54 30.8 +23 31 06 11.21 8.34  30.5 A M0 99.99 4101  0.62  0.096  0.65
PM I22549-3334   22 54 54.9 -33 34 17 11.80 8.67   0.0 B M1 -0.07 3762  0.51  0.046  0.55
PM I22554-5218   22 55 27.2 -52 18 09 11.58 8.31  24.8 A M1 99.99 3693  0.49  0.038  0.52
PM I22557-3022N  22 55 43.9 -30 22 38 11.81 8.56  32.3 A M1 -0.04 3883  0.56  0.061  0.60
PM I22557-7527   22 55 45.5 -75 27 31 10.37 6.62   8.6 A M3 99.99 3569  0.42  0.026  0.44
PM I22559+0545E  22 55 56.8 +05 45 18 11.30 8.13  24.5 A M1 -0.11 3740  0.50  0.043  0.54
PM I22559+1748   22 55 59.9 +17 48 39 10.60 7.32   0.0 A M1 -0.07 3844  0.54  0.056  0.58
PM I22562+5919   22 56 13.5 +59 19 08 11.38 8.52   0.0 A K7 99.99 4100  0.62  0.096  0.65
PM I22563+1727W  22 56 23.4 +17 27 05 10.87 7.75  34.1 A K7  0.04 4100  0.62  0.096  0.65
PM I22564-6003   22 56 24.7 -60 03 49 13.99 8.98  10.3 A -- 99.99 3095 -0.19 -0.003 -0.14
PM I22565+1633   22 56 34.8 +16 33 12  8.71 5.36   6.8 A M2  0.18 3673  0.48  0.036  0.51
PM I22569+0031   22 56 54.6 +00 31 25 11.03 8.32   0.0 B M0  0.29 4018  0.60  0.082  0.64
PM I22576+3719   22 57 40.9 +37 19 23 12.89 8.98   0.0 A M4 99.99 3477  0.37  0.019  0.37
PM I22583+5342   22 58 18.6 +53 42 56 11.40 8.64   0.0 B -- 99.99 3996  0.59  0.078  0.63
PM I22596+2154   22 59 41.3 +21 54 06 10.88 8.14   0.0 B K7  0.04 4108  0.62  0.098  0.66
PM I22598-1122   22 59 53.6 -11 22 54 10.69 7.93  25.7 A -- 99.99 4004  0.59  0.080  0.63
PM I23003-3107   23 00 23.6 -31 07 11 11.17 8.13  30.8 A M1 -0.31 3750  0.51  0.045  0.54
PM I23005-2357   23 00 33.4 -23 57 10 11.63 8.25  20.6 A M2 -0.50 3675  0.48  0.036  0.51
PM I23006-2358   23 00 36.6 -23 58 10 11.66 8.26  20.2 A M2 -0.39 3560  0.42  0.025  0.44
PM I23015-5530   23 01 32.5 -55 30 17 12.67 8.98   0.0 B M3 99.99 3361  0.29  0.011  0.27
PM I23033-4943   23 03 20.9 -49 43 34 10.75 7.66  20.3 A M1 99.99 3750  0.51  0.045  0.54
PM I23045+6645   23 04 30.2 +66 45 51  9.96 7.09  20.2 A M1 99.99 3856  0.55  0.058  0.59
PM I23060+6355   23 06 04.8 +63 55 34 10.90 7.82  24.5 A M1 99.99 3920  0.57  0.067  0.61
PM I23063+1236   23 06 23.8 +12 36 26 11.54 8.38  45.3 A M1 99.99 3960  0.58  0.073  0.62
PM I23065+7143   23 06 35.7 +71 43 25 11.82 8.34   0.0 A M3 99.99 3640  0.46  0.033  0.49
PM I23073-0415   23 07 19.8 -04 15 32 10.84 7.64   0.0 C M1 -0.09 3771  0.52  0.047  0.55
PM I23074+6840   23 07 29.9 +68 40 05 12.52 8.62   0.0 A M4 99.99 3463  0.36  0.018  0.36
PM I23077-2754   23 07 46.7 -27 54 22 12.38 8.80   0.0 B M2  0.16 3696  0.49  0.039  0.52
PM I23081+0319   23 08 07.0 +03 19 44 10.98 7.86  15.9 A M1 -0.42 3724  0.50  0.042  0.53
PM I23083-1524   23 08 19.5 -15 24 35 10.98 7.98  22.3 A M1  0.27 3800  0.53  0.050  0.57
PM I23088+0633   23 08 52.5 +06 33 40 10.99 8.05  38.8 A M0 -0.18 3883  0.56  0.061  0.60
PM I23096-0158   23 09 39.3 -01 58 23 12.77 8.67   0.0 B -- -0.02 3358  0.29  0.010  0.27
PM I23099+1425W  23 09 54.9 +14 25 35 10.38 7.66  24.8 A -- 99.99 4026  0.60  0.083  0.64
PM I23100-2111   23 10 00.2 -21 11 43 12.81 8.86   0.0 B M3 -0.09 3502  0.39  0.021  0.39
PM I23102-2555   23 10 15.7 -25 55 52 11.32 7.84  16.1 A M2 -0.13 3598  0.44  0.029  0.46
PM I23104-6341   23 10 26.4 -63 41 12 11.50 8.75  33.0 A -- 99.99 4008  0.59  0.080  0.63
PM I23107-1913   23 10 42.2 -19 13 32 12.51 8.98  24.3 A -- 99.99 3613  0.45  0.030  0.47
PM I23113+0831   23 11 23.8 +08 31 01 12.64 8.47   0.0 A M4 99.99 3274  0.22  0.005  0.18
PM I23130-0531   23 13 01.8 -05 31 09 12.06 8.86   0.0 B M2 -0.02 3742  0.51  0.044  0.54
PM I23142-5650   23 14 15.4 -56 50 52 12.05 8.87  28.0 A M2 99.99 3718  0.50  0.041  0.53
PM I23142-1938   23 14 16.6 -19 38 39 10.53 7.47  19.8 A M1  0.29 3836  0.54  0.055  0.58
PM I23159-8122   23 15 57.4 -81 22 21 10.10 7.19  22.5 A K7 99.99 4024  0.60  0.083  0.64
PM I23160+5722   23 16 04.3 +57 22 32 10.95 8.02   0.0 B M0  0.09 3905  0.56  0.065  0.60
PM I23166+1937   23 16 39.7 +19 37 17 11.25 8.13  30.7 A M1 99.99 3800  0.53  0.051  0.57
PM I23170-2323   23 17 00.2 -23 23 46 10.96 8.10  21.3 A M0 -0.48 3852  0.55  0.057  0.59
PM I23174+3812   23 17 24.4 +38 12 41 11.62 7.76   0.0 A M2 99.99 3438  0.34  0.016  0.34
PM I23174+1936   23 17 28.1 +19 36 46 12.06 8.02   9.1 A M4 99.99 3482  0.37  0.019  0.38
PM I23175+0623   23 17 34.5 +06 23 28 12.71 8.78   0.0 A M4 99.99 3549  0.41  0.025  0.43
PM I23182+4617   23 18 17.9 +46 17 21 10.98 7.89  24.8 A M1 99.99 3920  0.57  0.067  0.61
PM I23187-6115   23 18 46.2 -61 15 12 11.30 8.16  33.4 A -- 99.99 3781  0.52  0.048  0.56
PM I23193+1524   23 19 21.0 +15 24 15 12.06 8.89   0.0 A M2 99.99 3881  0.56  0.061  0.60
PM I23194+7900S  23 19 24.4 +79 00 03 12.18 8.04  19.2 A M4 99.99 3490  0.38  0.020  0.39
PM I23201-6003   23 20 07.5 -60 03 54 11.10 7.94  26.4 A M1 99.99 3750  0.51  0.045  0.54
PM I23211-0135E  23 21 11.2 -01 35 45 11.83 8.70  28.1 A M1 -0.15 3903  0.56  0.064  0.60
PM I23215+5651   23 21 32.3 +56 51 22 12.13 8.90   0.0 A M2 99.99 3902  0.56  0.064  0.60
PM I23216+5954   23 21 36.9 +59 54 11 11.49 8.66   0.0 A M1 99.99 3871  0.55  0.060  0.59
PM I23216+1717   23 21 37.4 +17 17 25 11.66 7.39  11.0 A M4 99.99 3241  0.19  0.003  0.14
PM I23221-0301   23 22 10.9 -03 01 41 11.47 8.73   0.0 B M0  0.11 4045  0.60  0.087  0.64
PM I23229+3717   23 22 58.4 +37 17 14 12.33 8.80   0.0 A M2 99.99 3503  0.39  0.021  0.39
PM I23234+1534   23 23 24.7 +15 34 16 11.73 8.26   0.0 A M2 99.99 3678  0.48  0.037  0.51
PM I23241-1745   23 24 11.3 -17 45 50 12.00 8.56   0.0 B M2 -0.23 3567  0.42  0.026  0.44
PM I23245+5751S  23 24 30.5 +57 51 15 10.07 6.80  13.0 A M1 99.99 3764  0.51  0.046  0.55
PM I23252-1252   23 25 16.0 -12 52 31 11.63 8.82   0.0 B M0 99.99 3979  0.59  0.076  0.63
PM I23252+0057   23 25 16.4 +00 57 52 12.14 8.96   0.0 A M2 99.99 3809  0.53  0.052  0.57
PM I23257-4536   23 25 42.0 -45 36 35 11.34 8.23  36.7 A M1 99.99 3769  0.52  0.047  0.55
PM I23261-7323   23 26 10.7 -73 23 49 11.93 8.84   0.0 B M1 99.99 3798  0.53  0.050  0.56
PM I23262+0853   23 26 12.4 +08 53 37 10.65 7.76  23.3 A M0 -0.07 3901  0.56  0.064  0.60
PM I23265+1209   23 26 32.5 +12 09 33 12.71 8.96   0.0 A M4 99.99 3658  0.47  0.035  0.50
PM I23266+4521   23 26 39.7 +45 21 14 11.03 8.20  36.2 A -- 99.99 3951  0.58  0.071  0.62
PM I23267-8725   23 26 44.8 -87 25 06 10.41 7.30   0.0 C M1 99.99 3895  0.56  0.063  0.60
PM I23274-3754   23 27 28.7 -37 54 11 12.45 8.85   0.0 B M2 99.99 3540  0.41  0.024  0.42
PM I23277-8144   23 27 44.2 -81 44 43 12.21 8.88   0.0 B M2 99.99 3716  0.50  0.041  0.53
PM I23293+4127   23 29 22.6 +41 27 52 12.06 8.02  14.9 A M5 99.99 3311  0.25  0.007  0.22
PM I23293+4128   23 29 23.5 +41 28 06 11.65 7.93  14.9 A M4 99.99 3528  0.40  0.023  0.41
PM I23297-7439   23 29 47.1 -74 39 40 11.62 8.67   0.0 B M1 99.99 3825  0.54  0.054  0.58
PM I23302-2023   23 30 13.4 -20 23 27 11.06 7.20  16.2 A M3  0.04 3481  0.37  0.019  0.38
PM I23308+1547S  23 30 53.7 +15 47 40 11.69 8.41   0.0 A M3 -0.29 3681  0.48  0.037  0.51
PM I23314-1615   23 31 25.0 -16 15 57 13.12 8.88   0.0 B M4  0.22 3408  0.32  0.014  0.32
PM I23318-5927   23 31 50.6 -59 27 11 11.66 8.94   0.0 B K7 99.99 4048  0.60  0.087  0.64
PM I23318+1956W  23 31 52.2 +19 56 14 10.12 6.16   6.2 A M5 99.99 3122 -0.19 -0.003 -0.14
PM I23318+1956E  23 31 52.5 +19 56 13 12.39 7.10   6.2 A M4 99.99 3375  0.30  0.011  0.29
PM I23320-3917   23 32 00.2 -39 17 36 12.97 8.90   0.0 B M3 99.99 3418  0.33  0.014  0.32
PM I23323+5401   23 32 20.2 +54 01 48 12.29 8.92   0.0 A M2 99.99 3728  0.50  0.042  0.53
PM I23325-1215   23 32 30.9 -12 15 51 10.70 7.45   0.0 B M1  0.22 3797  0.53  0.050  0.56
PM I23328+2020   23 32 48.5 +20 20 16 11.11 8.39  38.7 A M0 99.99 3913  0.57  0.066  0.61
PM I23340+0010   23 34 03.3 +00 10 45 11.20 7.66  14.0 A M2 -0.02 3511  0.39  0.021  0.40
PM I23341-1531   23 34 11.0 -15 31 01 12.09 8.91   0.0 B M1  0.31 3895  0.56  0.063  0.60
PM I23350+0136   23 35 00.3 +01 36 19  9.67 6.88  19.0 A M0 99.99 3978  0.59  0.076  0.63
PM I23357+4158   23 35 44.5 +41 58 03 11.30 8.11  27.0 A M2 99.99 3846  0.54  0.056  0.58
PM I23363-4835   23 36 18.3 -48 35 17 10.18 7.44  23.0 A K7 99.99 3938  0.57  0.069  0.61
PM I23364-3311   23 36 24.7 -33 11 38 12.56 8.90   0.0 B K5 99.99 3556  0.42  0.025  0.43
PM I23364+5529   23 36 25.6 +55 29 43 11.79 8.45  24.9 A M2 99.99 3696  0.49  0.039  0.52
PM I23378-7645S  23 37 52.8 -76 45 26 12.68 8.58   0.0 B M4 99.99 3390  0.31  0.012  0.30
PM I23381-1614   23 38 08.2 -16 14 10 11.39 7.81   0.0 B M2 99.99 3538  0.41  0.024  0.42
PM I23382-4131   23 38 17.4 -41 31 03 12.00 8.36  18.7 A M2 99.99 3542  0.41  0.024  0.42
PM I23401+6041   23 40 07.7 +60 41 19 11.77 8.14   0.0 A M2 99.99 3779  0.52  0.048  0.56
PM I23412-2507   23 41 16.3 -25 07 10 11.58 8.78   0.0 B M0 -0.02 3869  0.55  0.060  0.59
PM I23414+2002S  23 41 29.2 +20 02 29 11.62 8.72   0.0 A -- 99.99 3901  0.56  0.064  0.60
PM I23414+2002N  23 41 29.2 +20 02 33 11.63 8.49   0.0 A M1 99.99 3879  0.56  0.061  0.60
PM I23417-5156   23 41 43.6 -51 56 37 11.73 8.63  27.6 A M1 99.99 3766  0.52  0.046  0.55
PM I23418-4244   23 41 50.8 -42 44 55 11.04 8.29  36.9 A K7 99.99 3952  0.58  0.071  0.62
PM I23419+4410   23 41 55.0 +44 10 38 12.41 6.88   3.2 A M6 99.99 3005 -0.19 -0.003 -0.14
PM I23421-0234   23 42 10.6 -02 34 36 10.41 7.68  22.1 A -- 99.99 4015  0.60  0.081  0.64
PM I23431+3632   23 43 06.3 +36 32 13 12.27 8.11   8.1 A M5  0.18 3155 -0.19 -0.003 -0.14
PM I23432-0059   23 43 12.5 -00 59 28 11.60 8.84   0.0 B M0 -0.16 3870  0.55  0.060  0.59
PM I23438+3235   23 43 53.1 +32 35 38 11.80 7.86  17.6 A M3 -0.15 3449  0.35  0.017  0.35
PM I23439+6444   23 43 59.5 +64 44 28 11.44 8.15  28.4 A K0 99.99 3718  0.50  0.041  0.53
PM I23455+4104   23 45 30.4 +41 04 00 11.74 8.98   0.0 A M0 99.99 3995  0.59  0.078  0.63
PM I23462+2826   23 46 14.1 +28 26 03 12.99 8.96   0.0 A M3  0.02 3400  0.32  0.013  0.31
PM I23466-3410   23 46 38.2 -34 10 01 12.61 8.85   0.0 B M3 99.99 3419  0.33  0.014  0.33
PM I23480+4900   23 48 03.1 +49 00 57 12.19 8.77  16.6 A M2 99.99 3570  0.43  0.026  0.44
PM I23486-2739   23 48 36.1 -27 39 38 12.41 8.58  24.2 A M3 99.99 3443  0.35  0.016  0.35
PM I23489+0951   23 48 58.8 +09 51 54 12.26 8.89  47.9 A M1 -0.06 3692  0.48  0.038  0.52
PM I23492+0224   23 49 12.5 +02 24 04  9.05 5.83   6.0 A M2 99.99 3712  0.49  0.040  0.53
PM I23496+0821   23 49 37.6 +08 21 30 11.47 8.28   0.0 A M1 -0.21 3771  0.52  0.047  0.55
PM I23505-0933   23 50 31.6 -09 33 32 13.45 8.94  16.0 A M4  0.20 3221 -0.19 -0.003 -0.14
PM I23506+0956   23 50 36.2 +09 56 53 11.82 7.67   0.0 A M4 99.99 3512  0.39  0.021  0.40
PM I23517+0658   23 51 44.8 +06 58 16 12.78 8.84   0.0 D M3 -0.28 3421  0.33  0.015  0.33
PM I23521-1939   23 52 10.5 -19 39 16 11.80 8.76  26.6 A M1 -0.54 3830  0.54  0.054  0.58
PM I23532+3149   23 53 13.2 +31 49 49 11.96 8.98   0.0 A M1 99.99 3812  0.53  0.052  0.57
PM I23534-7056   23 53 25.2 -70 56 41 13.24 8.68   0.0 B M4 99.99 3365  0.29  0.011  0.28
PM I23535+1206S  23 53 35.6 +12 06 16 12.30 8.67  41.5 A M3 -0.06 3665  0.47  0.035  0.50
PM I23538-7537   23 53 50.1 -75 37 57 10.04 6.45  10.0 A M3 99.99 3643  0.46  0.033  0.49
PM I23541+0218   23 54 10.8 +02 18 35 11.24 8.52   0.0 B M0  0.04 4036  0.60  0.085  0.64
PM I23547-2146   23 54 46.3 -21 46 28 10.91 7.99  24.3 A M0 -0.19 3800  0.53  0.050  0.57
PM I23548-0957   23 54 50.2 -09 57 01 12.25 8.55   0.0 B M3  0.26 3609  0.45  0.030  0.47
PM I23548+3831   23 54 51.5 +38 31 36 13.20 8.94  15.9 A M4 99.99 3395  0.31  0.013  0.30
PM I23549+5036   23 54 56.5 +50 36 14 12.79 8.80   0.0 A M4 99.99 3622  0.45  0.031  0.48
PM I23556-0608   23 55 39.8 -06 08 33 11.16 7.60  18.6 A M2  0.12 3701  0.49  0.039  0.52
PM I23573-1258E  23 57 20.6 -12 58 48 13.06 8.64   0.0 B M3 99.99 3313  0.25  0.008  0.22
PM I23577+2318   23 57 44.1 +23 18 16 11.77 7.80   0.0 A M4 99.99 3422  0.33  0.015  0.33
PM I23577-4548   23 57 45.6 -45 48 55 11.22 8.36  40.4 A -- 99.99 3927  0.57  0.068  0.61
PM I23578+3837   23 57 49.9 +38 37 46 12.66 8.69   0.0 A M4 99.99 3388  0.31  0.012  0.30
PM I23582-1724   23 58 13.7 -17 24 33 12.04 8.31   0.0 B M2 -0.71 3556  0.42  0.025  0.43
PM I23585+0739   23 58 32.6 +07 39 31 11.80 7.91  16.8 A M3  0.05 3581  0.43  0.027  0.45
PM I23587+4643   23 58 43.5 +46 43 44  9.69 6.66  17.5 A M1 99.99 3991  0.59  0.078  0.63
PM I23596-7309   23 59 38.8 -73 09 18 12.24 8.66   0.0 B M3 99.99 3518  0.40  0.022  0.41
PM I23597-4405   23 59 44.8 -44 05 00 12.87 8.88   0.0 B M4 99.99 3374  0.30  0.011  0.29
PM I23598-3406   23 59 51.4 -34 06 42 12.86 8.59  15.8 A M4 -0.62 3255  0.20  0.004  0.16

